On the Goldstino actions and their symmetries

Starting from the Akulov-Volkov (AV) action, we compute a finite-dimensional Lie group G of all field transformations of the form \lambda -> \lambda ' = \lambda + O(\lambda ^3) which preserve the functional structure of low-energy Goldstino-like actions. Associated with G is its twelve-parameter subgroup H of trivial symmetries of the AV action. The coset space G/H is naturally identified with the space of all Goldstino models. We then apply our construction to study the properties of five different Goldstino actions available in the literature. Making use of the most general field redefinition derived, we find explicit maps between all five cases. In each case there is a twelve- parameter freedom in these maps due to trivial symmetries inherent in the Goldstino actions. Finally, by using the pushforward of the AV supersymmetry, we find the off-shell nonlinear supersymmetry transformations of the other five actions and compare to those normally associated with these actions.

==> anc/Goldmine/FieldRedefs.dat <==
KSmKSGenReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> 
      I*coeff["\[Alpha]", 2, "i"], coeff["\[Alpha]", 3] -> 0, 
     coeff["\[Beta]", 1] -> (4*I)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + (4*I)*coeff["\[Beta]", 6, "i"] - 
       (2*I)*coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 2] -> -coeff["\[Alpha]", 2, "i"]^2/2 + 
       I*coeff["\[Beta]", 4, "i"] - coeff["\[Beta]", 4, "r"] - 
       I*coeff["\[Beta]", 7, "i"] - coeff["\[Beta]", 7, "r"] + 
       I*coeff["\[Beta]", 8, "i"] - coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 3] -> (-2*I)*coeff["\[Alpha]", 2, "i"] + 
       coeff["\[Alpha]", 2, "i"]^2/4 - (2*I)*coeff["\[Beta]", 6, "i"], 
     coeff["\[Beta]", 4] -> I*coeff["\[Beta]", 4, "i"] + 
       coeff["\[Beta]", 4, "r"], coeff["\[Beta]", 5] -> 
      (2*I)*coeff["\[Alpha]", 2, "i"] - coeff["\[Alpha]", 2, "i"]^2/4 + 
       (2*I)*coeff["\[Beta]", 6, "i"] - I*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Beta]", 8, "r"], coeff["\[Beta]", 6] -> 
      -coeff["\[Alpha]", 2, "i"]^2/8 + I*coeff["\[Beta]", 6, "i"], 
     coeff["\[Beta]", 7] -> I*coeff["\[Beta]", 7, "i"] + 
       coeff["\[Beta]", 7, "r"], coeff["\[Beta]", 8] -> 
      I*coeff["\[Beta]", 8, "i"] + coeff["\[Beta]", 8, "r"], 
     coeff["\[Gamma]", 1] -> 0, coeff["\[Gamma]", 2] -> 
      -4*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 6, "i"] + 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"] + 
       I*coeff["\[Gamma]", 2, "i"] + 2*coeff["\[Gamma]", 5, "r"], 
     coeff["\[Gamma]", 3] -> (-4*I)*coeff["\[Alpha]", 2, "i"] - 
       (3*coeff["\[Alpha]", 2, "i"]^2)/2 - (I/4)*coeff["\[Alpha]", 2, "i"]^
         3 - (2*I)*coeff["\[Beta]", 4, "i"] + 2*coeff["\[Beta]", 4, "r"] - 
       (4*I)*coeff["\[Beta]", 6, "i"] - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] - coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 7, "i"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 7, "r"] - (2*I)*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"] + 
       2*coeff["\[Beta]", 8, "r"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 4] -> 
      (-3*coeff["\[Alpha]", 2, "i"]^2)/2 - (3*coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 4, "i"])/2 + 2*coeff["\[Beta]", 4, "r"] - 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 6, "i"] - 
       (coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "i"])/2 - 
       (3*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"])/2 + 
       2*coeff["\[Beta]", 8, "r"] + I*coeff["\[Gamma]", 4, "i"], 
     coeff["\[Gamma]", 5] -> I*coeff["\[Gamma]", 5, "i"] + 
       coeff["\[Gamma]", 5, "r"]}
 
AVmAVGenReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> 
      I*coeff["\[Alpha]", 2, "i"], coeff["\[Alpha]", 3] -> 0, 
     coeff["\[Beta]", 1] -> -coeff["\[Alpha]", 2, "i"]^2/2 + 
       (4*I)*coeff["\[Beta]", 6, "i"] - (2*I)*coeff["\[Beta]", 8, "i"] + 
       2*coeff["\[Beta]", 8, "r"], coeff["\[Beta]", 2] -> 
      -coeff["\[Alpha]", 2, "i"]^2/2 + I*coeff["\[Beta]", 4, "i"] - 
       coeff["\[Beta]", 4, "r"] - I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Beta]", 8, "i"] - 
       coeff["\[Beta]", 8, "r"], coeff["\[Beta]", 3] -> 
      (-I)*coeff["\[Alpha]", 2, "i"] + coeff["\[Alpha]", 2, "i"]^2/4 - 
       (2*I)*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 4] -> 
      I*coeff["\[Beta]", 4, "i"] + coeff["\[Beta]", 4, "r"], 
     coeff["\[Beta]", 5] -> (I/2)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/4 + (2*I)*coeff["\[Beta]", 6, "i"] - 
       I*coeff["\[Beta]", 8, "i"] + coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 6] -> -coeff["\[Alpha]", 2, "i"]^2/8 + 
       I*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 7] -> 
      I*coeff["\[Beta]", 7, "i"] + coeff["\[Beta]", 7, "r"], 
     coeff["\[Beta]", 8] -> I*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 1] -> 
      I*coeff["\[Alpha]", 2, "i"] - (2*I)*coeff["\[Beta]", 7, "i"] - 
       2*coeff["\[Beta]", 7, "r"] - 4*coeff["\[Beta]", 8, "r"], 
     coeff["\[Gamma]", 2] -> coeff["\[Alpha]", 2, "i"]^2 - 
       coeff["\[Beta]", 4, "r"] - 4*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] + 3*coeff["\[Beta]", 7, "r"] + 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Beta]", 8, "r"] + I*coeff["\[Gamma]", 2, "i"] + 
       2*coeff["\[Gamma]", 5, "r"], coeff["\[Gamma]", 3] -> 
      (-I/2)*coeff["\[Alpha]", 2, "i"] - coeff["\[Alpha]", 2, "i"]^2/4 - 
       (I/4)*coeff["\[Alpha]", 2, "i"]^3 - I*coeff["\[Beta]", 4, "i"] + 
       coeff["\[Beta]", 4, "r"] - (6*I)*coeff["\[Beta]", 6, "i"] - 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 6, "i"] - 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "i"] + 
       I*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "r"] + 
       I*coeff["\[Beta]", 8, "i"] + coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "i"] + 3*coeff["\[Beta]", 8, "r"] + 
       I*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "r"], 
     coeff["\[Gamma]", 4] -> (-3*coeff["\[Alpha]", 2, "i"]^2)/4 - 
       (3*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 4, "i"])/2 - 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 6, "i"] - 
       (coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "i"])/2 - 
       coeff["\[Beta]", 7, "r"] - (3*coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 8, "i"])/2 + I*coeff["\[Gamma]", 4, "i"], 
     coeff["\[Gamma]", 5] -> I*coeff["\[Gamma]", 5, "i"] + 
       coeff["\[Gamma]", 5, "r"]}
 
KSmAVGenReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> 
      I*coeff["\[Alpha]", 2, "i"], coeff["\[Alpha]", 3] -> 1/2, 
     coeff["\[Beta]", 1] -> -1/2 + (2*I)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + (4*I)*coeff["\[Beta]", 6, "i"] - 
       (2*I)*coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 2] -> (I/2)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + I*coeff["\[Beta]", 4, "i"] - 
       coeff["\[Beta]", 4, "r"] - I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Beta]", 8, "i"] - 
       coeff["\[Beta]", 8, "r"], coeff["\[Beta]", 3] -> 
      -1/4 - I*coeff["\[Alpha]", 2, "i"] + coeff["\[Alpha]", 2, "i"]^2/4 - 
       (2*I)*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 4] -> 
      I*coeff["\[Beta]", 4, "i"] + coeff["\[Beta]", 4, "r"], 
     coeff["\[Beta]", 5] -> -1/4 + ((3*I)/2)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/4 + (2*I)*coeff["\[Beta]", 6, "i"] - 
       I*coeff["\[Beta]", 8, "i"] + coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 6] -> 3/8 - coeff["\[Alpha]", 2, "i"]^2/8 + 
       I*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 7] -> 
      I*coeff["\[Beta]", 7, "i"] + coeff["\[Beta]", 7, "r"], 
     coeff["\[Beta]", 8] -> I*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 1] -> 
      1 - I*coeff["\[Alpha]", 2, "i"] - (2*I)*coeff["\[Beta]", 7, "i"] - 
       2*coeff["\[Beta]", 7, "r"] - 4*coeff["\[Beta]", 8, "r"], 
     coeff["\[Gamma]", 2] -> 1 + (3*coeff["\[Alpha]", 2, "i"]^2)/2 - 
       coeff["\[Beta]", 4, "r"] - 4*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] + coeff["\[Beta]", 7, "r"] + 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"] - 
       coeff["\[Beta]", 8, "r"] + I*coeff["\[Gamma]", 2, "i"] + 
       2*coeff["\[Gamma]", 5, "r"], coeff["\[Gamma]", 3] -> 
      ((-11*I)/4)*coeff["\[Alpha]", 2, "i"] - (3*coeff["\[Alpha]", 2, "i"]^2)/
        2 - (I/4)*coeff["\[Alpha]", 2, "i"]^3 - I*coeff["\[Beta]", 4, "i"] + 
       coeff["\[Beta]", 4, "r"] - (4*I)*coeff["\[Beta]", 6, "i"] - 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 6, "i"] - 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "i"] + 
       I*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "r"] + 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"] + 
       2*coeff["\[Beta]", 8, "r"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 4] -> 
      1/4 - (5*coeff["\[Alpha]", 2, "i"]^2)/4 - 
       (3*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 4, "i"])/2 + 
       (3*coeff["\[Beta]", 4, "r"])/2 - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] - (coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 7, "i"])/2 - coeff["\[Beta]", 7, "r"]/2 - 
       (3*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"])/2 + 
       (3*coeff["\[Beta]", 8, "r"])/2 + I*coeff["\[Gamma]", 4, "i"], 
     coeff["\[Gamma]", 5] -> I*coeff["\[Gamma]", 5, "i"] + 
       coeff["\[Gamma]", 5, "r"]}
 
KSmAVSimpReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> 0, 
     coeff["\[Alpha]", 3] -> 1/2, coeff["\[Beta]", 1] -> -1/2, 
     coeff["\[Beta]", 2] -> 0, coeff["\[Beta]", 3] -> -1/4, 
     coeff["\[Beta]", 4] -> 0, coeff["\[Beta]", 5] -> -1/4, 
     coeff["\[Beta]", 6] -> 3/8, coeff["\[Beta]", 7] -> 0, 
     coeff["\[Beta]", 8] -> 0, coeff["\[Gamma]", 1] -> 1, 
     coeff["\[Gamma]", 2] -> 1, coeff["\[Gamma]", 3] -> 0, 
     coeff["\[Gamma]", 4] -> 1/4, coeff["\[Gamma]", 5] -> 0}
 
AVmKSGenReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> 
      I*coeff["\[Alpha]", 2, "i"], coeff["\[Alpha]", 3] -> -1/2, 
     coeff["\[Beta]", 1] -> -1/2 + (2*I)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + (4*I)*coeff["\[Beta]", 6, "i"] - 
       (2*I)*coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 2] -> 1 - (I/2)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + I*coeff["\[Beta]", 4, "i"] - 
       coeff["\[Beta]", 4, "r"] - I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Beta]", 8, "i"] - 
       coeff["\[Beta]", 8, "r"], coeff["\[Beta]", 3] -> 
      -1/4 - (2*I)*coeff["\[Alpha]", 2, "i"] + coeff["\[Alpha]", 2, "i"]^2/
        4 - (2*I)*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 4] -> 
      I*coeff["\[Beta]", 4, "i"] + coeff["\[Beta]", 4, "r"], 
     coeff["\[Beta]", 5] -> 1/4 + I*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/4 + (2*I)*coeff["\[Beta]", 6, "i"] - 
       I*coeff["\[Beta]", 8, "i"] + coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 6] -> -1/8 - coeff["\[Alpha]", 2, "i"]^2/8 + 
       I*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 7] -> 
      I*coeff["\[Beta]", 7, "i"] + coeff["\[Beta]", 7, "r"], 
     coeff["\[Beta]", 8] -> I*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 1] -> 1, 
     coeff["\[Gamma]", 2] -> 3/2 - coeff["\[Alpha]", 2, "i"]^2/2 - 
       4*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 6, "i"] + 
       2*coeff["\[Beta]", 7, "r"] + 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"] + 
       I*coeff["\[Gamma]", 2, "i"] + 2*coeff["\[Gamma]", 5, "r"], 
     coeff["\[Gamma]", 3] -> 3/4 - ((9*I)/4)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/4 - (I/4)*coeff["\[Alpha]", 2, "i"]^3 - 
       (2*I)*coeff["\[Beta]", 4, "i"] + 2*coeff["\[Beta]", 4, "r"] - 
       (6*I)*coeff["\[Beta]", 6, "i"] - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] - coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 7, "i"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 7, "r"] - I*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"] + 
       3*coeff["\[Beta]", 8, "r"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 4] -> 
      -coeff["\[Alpha]", 2, "i"]^2 - (3*coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 4, "i"])/2 + coeff["\[Beta]", 4, "r"]/2 - 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 6, "i"] - 
       (coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "i"])/2 - 
       coeff["\[Beta]", 7, "r"]/2 - (3*coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 8, "i"])/2 + coeff["\[Beta]", 8, "r"]/2 + 
       I*coeff["\[Gamma]", 4, "i"], coeff["\[Gamma]", 5] -> 
      I*coeff["\[Gamma]", 5, "i"] + coeff["\[Gamma]", 5, "r"]}
 
AVmKSSimpReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> 0, 
     coeff["\[Alpha]", 3] -> -1/2, coeff["\[Beta]", 1] -> -1/2, 
     coeff["\[Beta]", 2] -> 1, coeff["\[Beta]", 3] -> -1/4, 
     coeff["\[Beta]", 4] -> 0, coeff["\[Beta]", 5] -> 1/4, 
     coeff["\[Beta]", 6] -> -1/8, coeff["\[Beta]", 7] -> 0, 
     coeff["\[Beta]", 8] -> 0, coeff["\[Gamma]", 1] -> 1, 
     coeff["\[Gamma]", 2] -> 3/2, coeff["\[Gamma]", 3] -> 3/4, 
     coeff["\[Gamma]", 4] -> 0, coeff["\[Gamma]", 5] -> 0}
 
AVmRGenReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> 
      -1 + I*coeff["\[Alpha]", 2, "i"], coeff["\[Alpha]", 3] -> -1/2, 
     coeff["\[Beta]", 1] -> -1 + (2*I)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + (4*I)*coeff["\[Beta]", 6, "i"] - 
       (2*I)*coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 2] -> 6 - (I/2)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + I*coeff["\[Beta]", 4, "i"] - 
       coeff["\[Beta]", 4, "r"] - I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Beta]", 8, "i"] - 
       coeff["\[Beta]", 8, "r"], coeff["\[Beta]", 3] -> 
      -1 - (2*I)*coeff["\[Alpha]", 2, "i"] + coeff["\[Alpha]", 2, "i"]^2/4 - 
       (2*I)*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 4] -> 
      I*coeff["\[Beta]", 4, "i"] + coeff["\[Beta]", 4, "r"], 
     coeff["\[Beta]", 5] -> I*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/4 + (2*I)*coeff["\[Beta]", 6, "i"] - 
       I*coeff["\[Beta]", 8, "i"] + coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 6] -> 5/4 - coeff["\[Alpha]", 2, "i"]^2/8 + 
       I*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 7] -> 
      I*coeff["\[Beta]", 7, "i"] + coeff["\[Beta]", 7, "r"], 
     coeff["\[Beta]", 8] -> I*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 1] -> 1, 
     coeff["\[Gamma]", 2] -> -6 - coeff["\[Alpha]", 2, "i"]^2 - 
       4*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 6, "i"] + 
       2*coeff["\[Beta]", 7, "r"] + 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "i"] + 4*coeff["\[Beta]", 8, "r"] + 
       I*coeff["\[Gamma]", 2, "i"] + 2*coeff["\[Gamma]", 5, "r"], 
     coeff["\[Gamma]", 3] -> -13 - (I/2)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 - (I/4)*coeff["\[Alpha]", 2, "i"]^3 - 
       (2*I)*coeff["\[Beta]", 4, "i"] + 2*coeff["\[Beta]", 4, "r"] - 
       (4*I)*coeff["\[Beta]", 6, "i"] - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] + I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "i"] + 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 7, "r"] - (2*I)*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"] + 
       4*coeff["\[Beta]", 8, "r"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 4] -> 
      -30 - (3*coeff["\[Alpha]", 2, "i"]^2)/2 - 
       (3*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 4, "i"])/2 + 
       coeff["\[Beta]", 4, "r"] - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] - (coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 7, "i"])/2 - (3*coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 8, "i"])/2 + coeff["\[Beta]", 8, "r"] + 
       I*coeff["\[Gamma]", 4, "i"], coeff["\[Gamma]", 5] -> 
      I*coeff["\[Gamma]", 5, "i"] + coeff["\[Gamma]", 5, "r"]}
 
AVmRSimpReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> -1, 
     coeff["\[Alpha]", 3] -> -1/2, coeff["\[Beta]", 1] -> -1, 
     coeff["\[Beta]", 2] -> 6, coeff["\[Beta]", 3] -> -1, 
     coeff["\[Beta]", 4] -> 0, coeff["\[Beta]", 5] -> 0, 
     coeff["\[Beta]", 6] -> 5/4, coeff["\[Beta]", 7] -> 0, 
     coeff["\[Beta]", 8] -> 0, coeff["\[Gamma]", 1] -> 1, 
     coeff["\[Gamma]", 2] -> -6, coeff["\[Gamma]", 3] -> -13, 
     coeff["\[Gamma]", 4] -> -30, coeff["\[Gamma]", 5] -> 0}
 
AVmSWGenReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> 
      1 + I*coeff["\[Alpha]", 2, "i"], coeff["\[Alpha]", 3] -> -1/2, 
     coeff["\[Beta]", 1] -> 1 + (2*I)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + (4*I)*coeff["\[Beta]", 6, "i"] - 
       (2*I)*coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 2] -> 1 - (I/2)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + I*coeff["\[Beta]", 4, "i"] - 
       coeff["\[Beta]", 4, "r"] - I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Beta]", 8, "i"] - 
       coeff["\[Beta]", 8, "r"], coeff["\[Beta]", 3] -> 
      (-2*I)*coeff["\[Alpha]", 2, "i"] + coeff["\[Alpha]", 2, "i"]^2/4 - 
       (2*I)*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 4] -> 
      I*coeff["\[Beta]", 4, "i"] + coeff["\[Beta]", 4, "r"], 
     coeff["\[Beta]", 5] -> 1 + I*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/4 + (2*I)*coeff["\[Beta]", 6, "i"] - 
       I*coeff["\[Beta]", 8, "i"] + coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 6] -> -1/4 - coeff["\[Alpha]", 2, "i"]^2/8 + 
       I*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 7] -> 
      I*coeff["\[Beta]", 7, "i"] + coeff["\[Beta]", 7, "r"], 
     coeff["\[Beta]", 8] -> I*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 1] -> 1, 
     coeff["\[Gamma]", 2] -> -4*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] + 2*coeff["\[Beta]", 7, "r"] + 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"] + 
       I*coeff["\[Gamma]", 2, "i"] + 2*coeff["\[Gamma]", 5, "r"], 
     coeff["\[Gamma]", 3] -> -2 - ((3*I)/2)*coeff["\[Alpha]", 2, "i"] - 
       (I/4)*coeff["\[Alpha]", 2, "i"]^3 - (2*I)*coeff["\[Beta]", 4, "i"] + 
       2*coeff["\[Beta]", 4, "r"] - (8*I)*coeff["\[Beta]", 6, "i"] - 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 6, "i"] - 
       I*coeff["\[Beta]", 7, "i"] - coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 7, "i"] - coeff["\[Beta]", 7, "r"] + 
       I*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "r"] + 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"] + 
       2*coeff["\[Beta]", 8, "r"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 4] -> 
      -coeff["\[Alpha]", 2, "i"]^2/2 - (3*coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 4, "i"])/2 - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] - (coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 7, "i"])/2 - coeff["\[Beta]", 7, "r"] - 
       (3*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"])/2 + 
       I*coeff["\[Gamma]", 4, "i"], coeff["\[Gamma]", 5] -> 
      I*coeff["\[Gamma]", 5, "i"] + coeff["\[Gamma]", 5, "r"]}
 
AVmSWSimpReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> 1, 
     coeff["\[Alpha]", 3] -> -1/2, coeff["\[Beta]", 1] -> 1, 
     coeff["\[Beta]", 2] -> 1, coeff["\[Beta]", 3] -> 0, 
     coeff["\[Beta]", 4] -> 0, coeff["\[Beta]", 5] -> 1, 
     coeff["\[Beta]", 6] -> -1/4, coeff["\[Beta]", 7] -> 0, 
     coeff["\[Beta]", 8] -> 0, coeff["\[Gamma]", 1] -> 1, 
     coeff["\[Gamma]", 2] -> 0, coeff["\[Gamma]", 3] -> -2, 
     coeff["\[Gamma]", 4] -> 0, coeff["\[Gamma]", 5] -> 0}
 
SDmSDGenReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> 
      I*coeff["\[Alpha]", 2, "i"], coeff["\[Alpha]", 3] -> 0, 
     coeff["\[Beta]", 1] -> (4*I)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + (4*I)*coeff["\[Beta]", 6, "i"] - 
       (2*I)*coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 2] -> (-2*I)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + I*coeff["\[Beta]", 4, "i"] - 
       coeff["\[Beta]", 4, "r"] - I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Beta]", 8, "i"] - 
       coeff["\[Beta]", 8, "r"], coeff["\[Beta]", 3] -> 
      (-2*I)*coeff["\[Alpha]", 2, "i"] + coeff["\[Alpha]", 2, "i"]^2/4 - 
       (2*I)*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 4] -> 
      I*coeff["\[Beta]", 4, "i"] + coeff["\[Beta]", 4, "r"], 
     coeff["\[Beta]", 5] -> (2*I)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/4 + (2*I)*coeff["\[Beta]", 6, "i"] - 
       I*coeff["\[Beta]", 8, "i"] + coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 6] -> -coeff["\[Alpha]", 2, "i"]^2/8 + 
       I*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 7] -> 
      I*coeff["\[Beta]", 7, "i"] + coeff["\[Beta]", 7, "r"], 
     coeff["\[Beta]", 8] -> I*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 1] -> 0, 
     coeff["\[Gamma]", 2] -> -4*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] + 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "i"] + 4*coeff["\[Beta]", 8, "r"] + 
       I*coeff["\[Gamma]", 2, "i"] + 2*coeff["\[Gamma]", 5, "r"], 
     coeff["\[Gamma]", 3] -> (8*I)*coeff["\[Alpha]", 2, "i"] - 
       2*coeff["\[Alpha]", 2, "i"]^2 - (I/4)*coeff["\[Alpha]", 2, "i"]^3 - 
       (2*I)*coeff["\[Beta]", 4, "i"] + 2*coeff["\[Beta]", 4, "r"] - 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 6, "i"] + 
       (2*I)*coeff["\[Beta]", 7, "i"] - coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 7, "i"] + 2*coeff["\[Beta]", 7, "r"] + 
       I*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "r"] - 
       (4*I)*coeff["\[Beta]", 8, "i"] + coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "i"] + 4*coeff["\[Beta]", 8, "r"] + 
       I*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "r"], 
     coeff["\[Gamma]", 4] -> coeff["\[Alpha]", 2, "i"]^2/2 - 
       (3*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 4, "i"])/2 + 
       coeff["\[Beta]", 4, "r"] - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] - (coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 7, "i"])/2 + coeff["\[Beta]", 7, "r"] - 
       (3*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"])/2 + 
       coeff["\[Beta]", 8, "r"] + I*coeff["\[Gamma]", 4, "i"], 
     coeff["\[Gamma]", 5] -> I*coeff["\[Gamma]", 5, "i"] + 
       coeff["\[Gamma]", 5, "r"]}
 
SDmAVGenReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> 
      1 + I*coeff["\[Alpha]", 2, "i"], coeff["\[Alpha]", 3] -> 1/2, 
     coeff["\[Beta]", 1] -> -1 + (2*I)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + (4*I)*coeff["\[Beta]", 6, "i"] - 
       (2*I)*coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 2] -> 1 - ((3*I)/2)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + I*coeff["\[Beta]", 4, "i"] - 
       coeff["\[Beta]", 4, "r"] - I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Beta]", 8, "i"] - 
       coeff["\[Beta]", 8, "r"], coeff["\[Beta]", 3] -> 
      -1 - I*coeff["\[Alpha]", 2, "i"] + coeff["\[Alpha]", 2, "i"]^2/4 - 
       (2*I)*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 4] -> 
      I*coeff["\[Beta]", 4, "i"] + coeff["\[Beta]", 4, "r"], 
     coeff["\[Beta]", 5] -> ((3*I)/2)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/4 + (2*I)*coeff["\[Beta]", 6, "i"] - 
       I*coeff["\[Beta]", 8, "i"] + coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 6] -> 1/4 - coeff["\[Alpha]", 2, "i"]^2/8 + 
       I*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 7] -> 
      I*coeff["\[Beta]", 7, "i"] + coeff["\[Beta]", 7, "r"], 
     coeff["\[Beta]", 8] -> I*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 1] -> 
      2 - I*coeff["\[Alpha]", 2, "i"] - (2*I)*coeff["\[Beta]", 7, "i"] - 
       2*coeff["\[Beta]", 7, "r"] - 4*coeff["\[Beta]", 8, "r"], 
     coeff["\[Gamma]", 2] -> -1 + 2*coeff["\[Alpha]", 2, "i"]^2 - 
       coeff["\[Beta]", 4, "r"] - 4*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] + coeff["\[Beta]", 7, "r"] + 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Beta]", 8, "r"] + I*coeff["\[Gamma]", 2, "i"] + 
       2*coeff["\[Gamma]", 5, "r"], coeff["\[Gamma]", 3] -> 
      -3/2 + (3*I)*coeff["\[Alpha]", 2, "i"] - 
       (7*coeff["\[Alpha]", 2, "i"]^2)/4 - (I/4)*coeff["\[Alpha]", 2, "i"]^
         3 - I*coeff["\[Beta]", 4, "i"] + coeff["\[Beta]", 4, "r"] - 
       (2*I)*coeff["\[Beta]", 6, "i"] - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] + I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "i"] + 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 7, "r"] - I*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"] + 
       3*coeff["\[Beta]", 8, "r"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 4] -> 
      1/2 + (5*coeff["\[Alpha]", 2, "i"]^2)/4 - 
       (3*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 4, "i"])/2 - 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 6, "i"] - 
       (coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "i"])/2 - 
       (3*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"])/2 + 
       I*coeff["\[Gamma]", 4, "i"], coeff["\[Gamma]", 5] -> 
      I*coeff["\[Gamma]", 5, "i"] + coeff["\[Gamma]", 5, "r"]}
 
SDmAVSimpReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> 1, 
     coeff["\[Alpha]", 3] -> 1/2, coeff["\[Beta]", 1] -> -1, 
     coeff["\[Beta]", 2] -> 1, coeff["\[Beta]", 3] -> -1, 
     coeff["\[Beta]", 4] -> 0, coeff["\[Beta]", 5] -> 0, 
     coeff["\[Beta]", 6] -> 1/4, coeff["\[Beta]", 7] -> 0, 
     coeff["\[Beta]", 8] -> 0, coeff["\[Gamma]", 1] -> 2, 
     coeff["\[Gamma]", 2] -> -1, coeff["\[Gamma]", 3] -> -3/2, 
     coeff["\[Gamma]", 4] -> 1/2, coeff["\[Gamma]", 5] -> 0}
 
KSmSDGenReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> 
      -1 + I*coeff["\[Alpha]", 2, "i"], coeff["\[Alpha]", 3] -> 0, 
     coeff["\[Beta]", 1] -> -1/2 + (4*I)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + (4*I)*coeff["\[Beta]", 6, "i"] - 
       (2*I)*coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 2] -> 7/2 - coeff["\[Alpha]", 2, "i"]^2/2 + 
       I*coeff["\[Beta]", 4, "i"] - coeff["\[Beta]", 4, "r"] - 
       I*coeff["\[Beta]", 7, "i"] - coeff["\[Beta]", 7, "r"] + 
       I*coeff["\[Beta]", 8, "i"] - coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 3] -> 1/4 - (2*I)*coeff["\[Alpha]", 2, "i"] + 
       coeff["\[Alpha]", 2, "i"]^2/4 - (2*I)*coeff["\[Beta]", 6, "i"], 
     coeff["\[Beta]", 4] -> I*coeff["\[Beta]", 4, "i"] + 
       coeff["\[Beta]", 4, "r"], coeff["\[Beta]", 5] -> 
      -1/4 + (2*I)*coeff["\[Alpha]", 2, "i"] - coeff["\[Alpha]", 2, "i"]^2/
        4 + (2*I)*coeff["\[Beta]", 6, "i"] - I*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Beta]", 8, "r"], coeff["\[Beta]", 6] -> 
      7/8 - coeff["\[Alpha]", 2, "i"]^2/8 + I*coeff["\[Beta]", 6, "i"], 
     coeff["\[Beta]", 7] -> I*coeff["\[Beta]", 7, "i"] + 
       coeff["\[Beta]", 7, "r"], coeff["\[Beta]", 8] -> 
      I*coeff["\[Beta]", 8, "i"] + coeff["\[Beta]", 8, "r"], 
     coeff["\[Gamma]", 1] -> 0, coeff["\[Gamma]", 2] -> 
      -17/2 - coeff["\[Alpha]", 2, "i"]^2/2 - 4*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] + 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"] + 
       I*coeff["\[Gamma]", 2, "i"] + 2*coeff["\[Gamma]", 5, "r"], 
     coeff["\[Gamma]", 3] -> -39/4 - (I/4)*coeff["\[Alpha]", 2, "i"] - 
       (7*coeff["\[Alpha]", 2, "i"]^2)/4 - (I/4)*coeff["\[Alpha]", 2, "i"]^
         3 - (2*I)*coeff["\[Beta]", 4, "i"] + 2*coeff["\[Beta]", 4, "r"] - 
       (2*I)*coeff["\[Beta]", 6, "i"] - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] + I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "i"] + 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 7, "r"] - (3*I)*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"] + 
       3*coeff["\[Beta]", 8, "r"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 4] -> 
      -20 - 2*coeff["\[Alpha]", 2, "i"]^2 - (3*coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 4, "i"])/2 + (5*coeff["\[Beta]", 4, "r"])/2 - 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 6, "i"] - 
       (coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "i"])/2 + 
       coeff["\[Beta]", 7, "r"]/2 - (3*coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 8, "i"])/2 + (5*coeff["\[Beta]", 8, "r"])/2 + 
       I*coeff["\[Gamma]", 4, "i"], coeff["\[Gamma]", 5] -> 
      I*coeff["\[Gamma]", 5, "i"] + coeff["\[Gamma]", 5, "r"]}
 
KSmSDSimpReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> -1, 
     coeff["\[Alpha]", 3] -> 0, coeff["\[Beta]", 1] -> -1/2, 
     coeff["\[Beta]", 2] -> 7/2, coeff["\[Beta]", 3] -> 1/4, 
     coeff["\[Beta]", 4] -> 0, coeff["\[Beta]", 5] -> -1/4, 
     coeff["\[Beta]", 6] -> 7/8, coeff["\[Beta]", 7] -> 0, 
     coeff["\[Beta]", 8] -> 0, coeff["\[Gamma]", 1] -> 0, 
     coeff["\[Gamma]", 2] -> -17/2, coeff["\[Gamma]", 3] -> -39/4, 
     coeff["\[Gamma]", 4] -> -20, coeff["\[Gamma]", 5] -> 0}
 
AVmSDGenReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> 
      -1 + I*coeff["\[Alpha]", 2, "i"], coeff["\[Alpha]", 3] -> -1/2, 
     coeff["\[Beta]", 1] -> -1 + (2*I)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + (4*I)*coeff["\[Beta]", 6, "i"] - 
       (2*I)*coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 2] -> 6 - (I/2)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + I*coeff["\[Beta]", 4, "i"] - 
       coeff["\[Beta]", 4, "r"] - I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Beta]", 8, "i"] - 
       coeff["\[Beta]", 8, "r"], coeff["\[Beta]", 3] -> 
      -1 - (2*I)*coeff["\[Alpha]", 2, "i"] + coeff["\[Alpha]", 2, "i"]^2/4 - 
       (2*I)*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 4] -> 
      I*coeff["\[Beta]", 4, "i"] + coeff["\[Beta]", 4, "r"], 
     coeff["\[Beta]", 5] -> I*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/4 + (2*I)*coeff["\[Beta]", 6, "i"] - 
       I*coeff["\[Beta]", 8, "i"] + coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 6] -> 5/4 - coeff["\[Alpha]", 2, "i"]^2/8 + 
       I*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 7] -> 
      I*coeff["\[Beta]", 7, "i"] + coeff["\[Beta]", 7, "r"], 
     coeff["\[Beta]", 8] -> I*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 1] -> 1, 
     coeff["\[Gamma]", 2] -> -6 - coeff["\[Alpha]", 2, "i"]^2 - 
       4*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 6, "i"] + 
       2*coeff["\[Beta]", 7, "r"] + 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "i"] + 4*coeff["\[Beta]", 8, "r"] + 
       I*coeff["\[Gamma]", 2, "i"] + 2*coeff["\[Gamma]", 5, "r"], 
     coeff["\[Gamma]", 3] -> -13 - (I/2)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 - (I/4)*coeff["\[Alpha]", 2, "i"]^3 - 
       (2*I)*coeff["\[Beta]", 4, "i"] + 2*coeff["\[Beta]", 4, "r"] - 
       (4*I)*coeff["\[Beta]", 6, "i"] - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] + I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "i"] + 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 7, "r"] - (2*I)*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"] + 
       4*coeff["\[Beta]", 8, "r"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 4] -> 
      -30 - (3*coeff["\[Alpha]", 2, "i"]^2)/2 - 
       (3*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 4, "i"])/2 + 
       coeff["\[Beta]", 4, "r"] - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] - (coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 7, "i"])/2 - (3*coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 8, "i"])/2 + coeff["\[Beta]", 8, "r"] + 
       I*coeff["\[Gamma]", 4, "i"], coeff["\[Gamma]", 5] -> 
      I*coeff["\[Gamma]", 5, "i"] + coeff["\[Gamma]", 5, "r"], 
     coeff["\[Mu]"] -> 0}
 
AVmSDSimpReps = {coeff["\[Alpha]", 1] -> 0, coeff["\[Alpha]", 2] -> -1, 
     coeff["\[Alpha]", 3] -> -1/2, coeff["\[Beta]", 1] -> -1, 
     coeff["\[Beta]", 2] -> 6, coeff["\[Beta]", 3] -> -1, 
     coeff["\[Beta]", 4] -> 0, coeff["\[Beta]", 5] -> 0, 
     coeff["\[Beta]", 6] -> 5/4, coeff["\[Beta]", 7] -> 0, 
     coeff["\[Beta]", 8] -> 0, coeff["\[Gamma]", 1] -> 1, 
     coeff["\[Gamma]", 2] -> -6, coeff["\[Gamma]", 3] -> -13, 
     coeff["\[Gamma]", 4] -> -30, coeff["\[Gamma]", 5] -> 0, 
     coeff["\[Mu]"] -> 0}
 
AVmBGGenReps = {coeff["\[Alpha]", 1] -> -2, coeff["\[Alpha]", 2] -> 
      -1 + I*coeff["\[Alpha]", 2, "i"], coeff["\[Alpha]", 3] -> 1/2, 
     coeff["\[Beta]", 1] -> 3 - (2*I)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + (4*I)*coeff["\[Beta]", 6, "i"] - 
       (2*I)*coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 2] -> 9 - (I/2)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + I*coeff["\[Beta]", 4, "i"] - 
       coeff["\[Beta]", 4, "r"] - I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Beta]", 8, "i"] - 
       coeff["\[Beta]", 8, "r"], coeff["\[Beta]", 3] -> 
      2 + coeff["\[Alpha]", 2, "i"]^2/4 - (2*I)*coeff["\[Beta]", 6, "i"], 
     coeff["\[Beta]", 4] -> I*coeff["\[Beta]", 4, "i"] + 
       coeff["\[Beta]", 4, "r"], coeff["\[Beta]", 5] -> 
      -coeff["\[Alpha]", 2, "i"]^2/4 + (2*I)*coeff["\[Beta]", 6, "i"] - 
       I*coeff["\[Beta]", 8, "i"] + coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 6] -> -5/4 - coeff["\[Alpha]", 2, "i"]^2/8 + 
       I*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 7] -> 
      I*coeff["\[Beta]", 7, "i"] + coeff["\[Beta]", 7, "r"], 
     coeff["\[Beta]", 8] -> I*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 1] -> 
      -11 + (4*I)*coeff["\[Alpha]", 2, "i"] - 
       (4*I)*coeff["\[Beta]", 7, "i"] - 4*coeff["\[Beta]", 7, "r"] - 
       8*coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 2] -> 
      -6 + 3*coeff["\[Alpha]", 2, "i"]^2 - 2*coeff["\[Beta]", 4, "r"] - 
       4*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 6, "i"] + 
       2*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "i"] - 
       2*coeff["\[Beta]", 8, "r"] + I*coeff["\[Gamma]", 2, "i"] + 
       2*coeff["\[Gamma]", 5, "r"], coeff["\[Gamma]", 3] -> 
      3 + ((3*I)/2)*coeff["\[Alpha]", 2, "i"] - 
       (I/4)*coeff["\[Alpha]", 2, "i"]^3 - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] + I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "i"] + 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 7, "r"] + coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"] + 
       I*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "r"], 
     coeff["\[Gamma]", 4] -> -19 - coeff["\[Alpha]", 2, "i"]^2 - 
       (3*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 4, "i"])/2 - 
       coeff["\[Beta]", 4, "r"] - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] - (coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 7, "i"])/2 - (3*coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 8, "i"])/2 - coeff["\[Beta]", 8, "r"] + 
       I*coeff["\[Gamma]", 4, "i"], coeff["\[Gamma]", 5] -> 
      I*coeff["\[Gamma]", 5, "i"] + coeff["\[Gamma]", 5, "r"]}
 
AVmBGSimpReps = {coeff["\[Alpha]", 1] -> -2, coeff["\[Alpha]", 2] -> -1, 
     coeff["\[Alpha]", 3] -> 1/2, coeff["\[Beta]", 1] -> 3, 
     coeff["\[Beta]", 2] -> 9, coeff["\[Beta]", 3] -> 2, 
     coeff["\[Beta]", 4] -> 0, coeff["\[Beta]", 5] -> 0, 
     coeff["\[Beta]", 6] -> -5/4, coeff["\[Beta]", 7] -> 0, 
     coeff["\[Beta]", 8] -> 0, coeff["\[Gamma]", 1] -> -11, 
     coeff["\[Gamma]", 2] -> -6, coeff["\[Gamma]", 3] -> 3, 
     coeff["\[Gamma]", 4] -> -19, coeff["\[Gamma]", 5] -> 0}
 
AVmRTGenReps = {coeff["\[Alpha]", 1] -> -2, coeff["\[Alpha]", 2] -> 
      -1 + I*coeff["\[Alpha]", 2, "i"], coeff["\[Alpha]", 3] -> 1/2, 
     coeff["\[Beta]", 1] -> -1 - (2*I)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + (4*I)*coeff["\[Beta]", 6, "i"] - 
       (2*I)*coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 2] -> 1 - (I/2)*coeff["\[Alpha]", 2, "i"] - 
       coeff["\[Alpha]", 2, "i"]^2/2 + I*coeff["\[Beta]", 4, "i"] - 
       coeff["\[Beta]", 4, "r"] - I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Beta]", 8, "i"] - 
       coeff["\[Beta]", 8, "r"], coeff["\[Beta]", 3] -> 
      coeff["\[Alpha]", 2, "i"]^2/4 - (2*I)*coeff["\[Beta]", 6, "i"], 
     coeff["\[Beta]", 4] -> I*coeff["\[Beta]", 4, "i"] + 
       coeff["\[Beta]", 4, "r"], coeff["\[Beta]", 5] -> 
      -2 - coeff["\[Alpha]", 2, "i"]^2/4 + (2*I)*coeff["\[Beta]", 6, "i"] - 
       I*coeff["\[Beta]", 8, "i"] + coeff["\[Beta]", 8, "r"], 
     coeff["\[Beta]", 6] -> -1/4 - coeff["\[Alpha]", 2, "i"]^2/8 + 
       I*coeff["\[Beta]", 6, "i"], coeff["\[Beta]", 7] -> 
      I*coeff["\[Beta]", 7, "i"] + coeff["\[Beta]", 7, "r"], 
     coeff["\[Beta]", 8] -> I*coeff["\[Beta]", 8, "i"] + 
       coeff["\[Beta]", 8, "r"], coeff["\[Gamma]", 1] -> 
      5 + (4*I)*coeff["\[Alpha]", 2, "i"] - (4*I)*coeff["\[Beta]", 7, "i"] - 
       4*coeff["\[Beta]", 7, "r"] - 8*coeff["\[Beta]", 8, "r"], 
     coeff["\[Gamma]", 2] -> -2 + 3*coeff["\[Alpha]", 2, "i"]^2 - 
       2*coeff["\[Beta]", 4, "r"] - 4*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] + 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "i"] - 2*coeff["\[Beta]", 8, "r"] + 
       I*coeff["\[Gamma]", 2, "i"] + 2*coeff["\[Gamma]", 5, "r"], 
     coeff["\[Gamma]", 3] -> -1 - (I/2)*coeff["\[Alpha]", 2, "i"] - 
       (I/4)*coeff["\[Alpha]", 2, "i"]^3 - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] + I*coeff["\[Beta]", 7, "i"] - 
       coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 7, "i"] + 
       coeff["\[Beta]", 7, "r"] + I*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 7, "r"] + coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 8, "i"] + 2*coeff["\[Beta]", 8, "r"] + 
       I*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 8, "r"], 
     coeff["\[Gamma]", 4] -> -1 - coeff["\[Alpha]", 2, "i"]^2 - 
       (3*coeff["\[Alpha]", 2, "i"]*coeff["\[Beta]", 4, "i"])/2 - 
       coeff["\[Beta]", 4, "r"] - 2*coeff["\[Alpha]", 2, "i"]*
        coeff["\[Beta]", 6, "i"] - (coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 7, "i"])/2 - (3*coeff["\[Alpha]", 2, "i"]*
         coeff["\[Beta]", 8, "i"])/2 - coeff["\[Beta]", 8, "r"] + 
       I*coeff["\[Gamma]", 4, "i"], coeff["\[Gamma]", 5] -> 
      I*coeff["\[Gamma]", 5, "i"] + coeff["\[Gamma]", 5, "r"]}
 
AVmRTSimpReps = {coeff["\[Alpha]", 1] -> -2, coeff["\[Alpha]", 2] -> -1, 
     coeff["\[Alpha]", 3] -> 1/2, coeff["\[Beta]", 1] -> -1, 
     coeff["\[Beta]", 2] -> 1, coeff["\[Beta]", 3] -> 0, 
     coeff["\[Beta]", 4] -> 0, coeff["\[Beta]", 5] -> -2, 
     coeff["\[Beta]", 6] -> -1/4, coeff["\[Beta]", 7] -> 0, 
     coeff["\[Beta]", 8] -> 0, coeff["\[Gamma]", 1] -> 5, 
     coeff["\[Gamma]", 2] -> -2, coeff["\[Gamma]", 3] -> -1, 
     coeff["\[Gamma]", 4] -> -1, coeff["\[Gamma]", 5] -> 0}


==> anc/Goldmine/ibpReps.dat <==
ibpReps2 = {Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[2, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[2, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[2, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[2, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[2, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[2, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[2, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[2, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{2, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[2, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{2, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[1, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[2, True, -1, 
          \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[2, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[2, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[2, False, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[2, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[2, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[2, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[2, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[2, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[2, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[2, False, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[2, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[2, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[2, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[2, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[2, False, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[2, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[2, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[2, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]}
 
ibpRepsNCM2 = {NCM[Spinor[1, False, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
         \[FormalL]]] - 2*NCM[Spinor[1, False, -1, \[FormalL]], 
         PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
         Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
         \[FormalL]]] - 2*NCM[Spinor[1, False, -1, \[FormalL]], 
         PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
         Spinor[2, False, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
         \[FormalL]]] - 2*NCM[Spinor[1, False, -1, \[FormalL]], 
         PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
         Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
         \[FormalL]]] - 2*NCM[Spinor[1, False, -1, \[FormalL]], 
         PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
         Spinor[2, False, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
         \[FormalL]]] - 2*NCM[Spinor[1, False, -1, \[FormalL]], 
         PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
         Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
         \[FormalL]]] - 2*NCM[Spinor[1, False, -1, \[FormalL]], 
         PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
         Spinor[2, False, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
         \[FormalL]]] - 2*NCM[Spinor[1, False, -1, \[FormalL]], 
         PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
         Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
         \[FormalL]]] - 2*NCM[Spinor[1, False, -1, \[FormalL]], 
         PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
         Spinor[2, False, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
         \[FormalL]]] - 2*NCM[Spinor[1, False, -1, \[FormalL]], 
         PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
         Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
         \[FormalL]]] - 2*NCM[Spinor[1, False, -1, \[FormalL]], 
         PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
         Spinor[2, False, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
         \[FormalL]]] - 2*NCM[Spinor[1, False, -1, \[FormalL]], 
         PartialD[{2, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
         Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
         \[FormalL]]] - 2*NCM[Spinor[1, False, -1, \[FormalL]], 
         PartialD[{2, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
         Spinor[2, False, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[2, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[2, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0, 0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[2, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[2, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[2, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[2, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[2, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[2, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[2, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[2, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1, 1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[2, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[2, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[2, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[2, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[2, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[2, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2, 2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[2, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[2, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[2, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, False, -1, \[FormalL]_]], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[2, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]]}
 
ibpReps3 = {Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0, 0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0, 0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0, 0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{0, 0}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{0, 1}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0, 0}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 - Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{0, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0, 0}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 - Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{0, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0, 0}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 - Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 0}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 1}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[2, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0, 0}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 + Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{1, 1}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{1, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       (3*Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]**PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]])/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0, 1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       (3*Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]**PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]])/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] + 
       (Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]**PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
           Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, 
           \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{0, 1}, -1][
           Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
          PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
          Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
         2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
            Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
            \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
            \[FormalL]]**PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]])/
        2 + 2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{1, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       (3*Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]])/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0, 1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       (3*Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]**PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]])/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] + 
       (Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
           Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, 
           \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{0, 1}, -1][
           Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
          Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
         2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
            Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
            \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
            \[FormalL]]**PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]])/
        2 + 2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 1}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0, 0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 1}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0, 2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0, 3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0, 0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0, 2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0, 3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0, 0}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 + Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0, 1}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 + Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] + 
       (-Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
            Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
            \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[FormalL]]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[FormalL]]] + 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
          PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
          Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] + 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
           \[FormalL]]**PartialD[{0, 1}, -1][Spinor[2, True, -1, 
            \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
          PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] + 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
          PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
          Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] + 
         2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
            Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
            \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
            \[FormalL]]**PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]])/
        2, Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{2, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{2, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       (3*Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]])/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0, 2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       (3*Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]**PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]])/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] + 
       (Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
           Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, 
           \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{0, 2}, -1][
           Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
          PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] - 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
          Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
         2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
            Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
            \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
            \[FormalL]]**PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]])/
        2 + 2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0, 0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0, 1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{2, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0, 3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0, 0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0, 1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0, 3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0, 0}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 + Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0, 1}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 + Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] + 
       (-Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
            Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
            \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[FormalL]]] + 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
          PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
          Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] + 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
           \[FormalL]]**PartialD[{0, 1}, -1][Spinor[2, True, -1, 
            \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
          PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] + 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
          Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] + 
         2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
            Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
            \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
            \[FormalL]]**PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]])/
        2, Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0, 2}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 + Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] + 
       (-Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
            Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
            \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[FormalL]]] + 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
          PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
          Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] + 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
           \[FormalL]]**PartialD[{0, 2}, -1][Spinor[2, True, -1, 
            \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
          PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
          PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] + 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
          Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] + 
         2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
            Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
            \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
            \[FormalL]]**PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]])/
        2, Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{3, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0, 0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0, 1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0, 2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{3, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0, 0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0, 1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0, 2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{0, 1}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{1, 1}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{1, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{1, 1}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 - Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{1, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{1, 1}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 - Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 1}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 1}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[2, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{0, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0, 1}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{1, 1}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 + Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{2, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{2, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       (3*Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]])/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       (3*Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]]**PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]])/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] + 
       (Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
           Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, 
           \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{1, 2}, -1][
           Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]**
          PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] - 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
          Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
         2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
            Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
            \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
            \[FormalL]]**PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]])/
        2 + 2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0, 1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1, 1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{2, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1, 3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0, 1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1, 1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1, 3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{0, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0, 1}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{1, 1}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 + Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{1, 2}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 + Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] + 
       (-Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
            Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
            \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[FormalL]]] + 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
          PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
          Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] + 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
           \[FormalL]]**PartialD[{1, 2}, -1][Spinor[2, True, -1, 
            \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
          PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]**
          PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] + 
         Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, 
           \[FormalL]]**PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
          PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
          Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] + 
         2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
            Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
            \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
            \[FormalL]]**PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]])/
        2, Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{3, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0, 1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1, 1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1, 2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{3, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0, 1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1, 1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1, 2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{0, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{1, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{2, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{2, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{2, 2}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 - Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{2, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{0, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0, 2}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{1, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1, 2}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
           \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
          Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{2, 2}, -1][Spinor[2, True, -1, \[FormalL]]]/
        2 + Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]/2 - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]/2 + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{3, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0, 2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{2, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1, 2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{2, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{2, 2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{3, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2, 3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0, 2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{2, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1, 2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - 2*Spinor[1, False, -1, \[FormalL]]**
         PartialD[{2, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
         Spinor[2, False, -1, \[FormalL]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
         Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2, 2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       2*Spinor[1, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
         Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{0, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{1, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{2, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       Spinor[2, True, -1, \[FormalL]_]**PartialD[{3, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{0, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{1, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{2, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] + 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        Spinor[1, True, -1, \[FormalL]]**PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**PartialD[{3, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**Spinor[1, True, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
        Spinor[2, True, -1, \[FormalL]], Spinor[1, False, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]_]]**
       Spinor[2, False, -1, \[FormalL]_]**PartialD[{0}, -1][
        Spinor[2, False, -1, \[FormalL]_]]**Spinor[1, True, -1, \[FormalL]_]**
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{0, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{1, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{2, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] + Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]] - 
       Spinor[1, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, \[FormalL]]**
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]]**
        Spinor[1, True, -1, \[FormalL]]**Spinor[2, True, -1, \[FormalL]], 
     Spinor[1, False, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]]**Spinor[2, False, -1, 
        \[FormalL]_]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]]**
       Spinor[1, True, -1, \[FormalL]_]**PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]] :> 
      -Spinor[1, False, -1, \[FormalL]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]]**Spinor[2, False, -1, 
          \[FormalL]]**PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]]**
         Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]] - Spinor[1, False, -1, \[FormalL]]**
        PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]]**
        Spinor[2, False, -1, \[FormalL]]**PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]]**Spinor[1, True, -1, \[FormalL]]**
        Spinor[2, True, -1, \[FormalL]]}
 
ibpRepsNCM3 = {NCM[Spinor[1, False, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]_]], 
       PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]_]], 
       Spinor[2, False, -1, \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]]], NCM[Spinor[1, False, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]_]], 
       PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]_]], 
       Spinor[2, False, -1, \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]]], NCM[Spinor[1, False, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]_]], 
       PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]_]], 
       Spinor[2, False, -1, \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]]], NCM[Spinor[1, False, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]_]], 
       Spinor[2, False, -1, \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]]], NCM[Spinor[1, False, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]_]], 
       Spinor[2, False, -1, \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{0, 0}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{0, 1}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0, 0}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{0, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0, 0}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{0, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0, 0}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0, 0}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0, 1}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0, 0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0, 1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0, 2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{0, 0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0, 0}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{1, 1}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{1, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       (3*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]], PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]])/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0, 1}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - (3*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]], PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]]])/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       (NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]], PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]] - NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
           Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
           \[FormalL]], Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]] - NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{0, 1}, -1][
           Spinor[2, True, -1, \[FormalL]]]] + NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]] - NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
          PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
          Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
         2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
            Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
            \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
            \[FormalL]], PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]])/
        2 + 2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{1, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       (3*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]])/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0, 1}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - (3*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]], PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]]])/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       (NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]] - NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
           Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
           \[FormalL]], Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]] - NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{0, 1}, -1][
           Spinor[2, True, -1, \[FormalL]]]] + NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]] - NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
          Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
         2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
            Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
            \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
            \[FormalL]], PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]])/
        2 + 2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0, 1}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 0}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1, 1}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0, 1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1, 1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1, 2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0, 0}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0, 1}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       (-NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
            Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
            \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
            Spinor[2, True, -1, \[FormalL]]], PartialD[{2}, -1][
            Spinor[2, True, -1, \[FormalL]]]] + 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]] + NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
          PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
          Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
           \[FormalL]], PartialD[{0, 1}, -1][Spinor[2, True, -1, 
            \[FormalL]]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
          PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]] + NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
          PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
          Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
         2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
            Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
            \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
            \[FormalL]], PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]])/
        2, NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{2, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{2, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       (3*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]])/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0, 2}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - (3*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]], PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]])/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       (NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]] - NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
           Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
           \[FormalL]], Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]] - NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{0, 2}, -1][
           Spinor[2, True, -1, \[FormalL]]]] + NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
          PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]] - NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
          Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
         2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
            Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
            \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
            \[FormalL]], PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]])/
        2 + 2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 0}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{2, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0, 2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1, 2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2, 2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0, 0}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0, 1}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       (-NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
            Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
            \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
            Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
            Spinor[2, True, -1, \[FormalL]]]] + 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]] + NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
          PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
          Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
           \[FormalL]], PartialD[{0, 1}, -1][Spinor[2, True, -1, 
            \[FormalL]]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
          PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]] + NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
          Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
         2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
            Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
            \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
            \[FormalL]], PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]])/
        2, NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0, 2}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       (-NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
            Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
            \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
            Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
            Spinor[2, True, -1, \[FormalL]]]] + 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]] + NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
          PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
          Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
           \[FormalL]], PartialD[{0, 2}, -1][Spinor[2, True, -1, 
            \[FormalL]]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
          PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
          PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
           Spinor[2, True, -1, \[FormalL]]]] + NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
          Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
         2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
            Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
            \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
            \[FormalL]], PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]])/
        2, NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{3, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 0}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{3, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{0}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{0, 1}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{1, 1}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{1, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{1, 1}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{1, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{1, 1}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0, 1}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1, 1}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0, 1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1, 1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1, 2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{1, 1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{0, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0, 1}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{1, 1}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{2, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{2, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       (3*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]])/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{1, 2}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - (3*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]], PartialD[{2}, -1][
           Spinor[2, True, -1, \[FormalL]]]])/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       (NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]] - NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
           Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, 
           \[FormalL]], Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]]] - NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{1, 2}, -1][
           Spinor[2, True, -1, \[FormalL]]]] + NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]], 
          PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]]] - NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
          Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
         2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
            Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
            \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
            \[FormalL]], PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]])/
        2 + 2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1, 1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{2, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1, 2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1, 3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0, 2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1, 2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1, 1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2, 2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{0, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0, 1}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{1, 1}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{1, 2}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       (-NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
            Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
            \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
            Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
            Spinor[2, True, -1, \[FormalL]]]] + 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]]] + NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
          PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
          Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
           \[FormalL]], PartialD[{1, 2}, -1][Spinor[2, True, -1, 
            \[FormalL]]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
          PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]], 
          PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
         NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
           Spinor[2, True, -1, \[FormalL]]]] + NCM[Spinor[1, False, -1, 
           \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
          PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
          Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
          PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
         2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
            Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
            \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
            \[FormalL]], PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]])/
        2, NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{3, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1, 1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1, 2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{3, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1, 3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1, 1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{1}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{0, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{1, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{2, 2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{2, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{2, 2}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 - NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{2, 2}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0, 2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1, 2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2, 2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{2, 2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{0, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0, 2}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{1, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{1, 2}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
           Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
           \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
          Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
           Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{2, 2}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
          Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[2, True, -1, \[FormalL]]]]/2 - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]]/
        2 + NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{3, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0, 2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1, 2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2, 2}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{3, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2, 3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] + NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2, 2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{2}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       2*NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{0, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{1, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{2, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       Spinor[2, True, -1, \[FormalL]_], PartialD[{3, 3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[2, True, -1, \[FormalL]]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{0, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{0}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{1, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{1}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{2, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] + NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[1, True, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], Spinor[1, True, -1, \[FormalL]], 
        PartialD[{2}, -1][Spinor[1, True, -1, \[FormalL]]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], Spinor[1, True, -1, \[FormalL]_], 
       PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]_]], 
       PartialD[{3}, -1][Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], Spinor[1, True, -1, \[FormalL]], PartialD[{3, 3}, -1][
          Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, 
          \[FormalL]]] - NCM[Spinor[1, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        Spinor[1, True, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, True, -1, \[FormalL]]], Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{0}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{0, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{0}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{1}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{1, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{1}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{2}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{2, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] + 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], PartialD[{3}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]] - NCM[Spinor[1, False, -1, 
         \[FormalL]], PartialD[{3, 3}, -1][Spinor[1, False, -1, \[FormalL]]], 
        Spinor[2, False, -1, \[FormalL]], PartialD[{2}, -1][
         Spinor[2, False, -1, \[FormalL]]], Spinor[1, True, -1, \[FormalL]], 
        Spinor[2, True, -1, \[FormalL]]], 
     NCM[Spinor[1, False, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[1, False, -1, \[FormalL]_]], Spinor[2, False, -1, 
        \[FormalL]_], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]_]], 
       Spinor[1, True, -1, \[FormalL]_], PartialD[{3}, -1][
        Spinor[2, True, -1, \[FormalL]_]]] :> 
      -NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
          Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, 
          \[FormalL]], PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
         PartialD[{3}, -1][Spinor[1, True, -1, \[FormalL]]], 
         Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3, 3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]] - 
       NCM[Spinor[1, False, -1, \[FormalL]], PartialD[{3, 3}, -1][
         Spinor[1, False, -1, \[FormalL]]], Spinor[2, False, -1, \[FormalL]], 
        PartialD[{3}, -1][Spinor[2, False, -1, \[FormalL]]], 
        Spinor[1, True, -1, \[FormalL]], Spinor[2, True, -1, \[FormalL]]]}


==> anc/Goldmine/nlRepComp.dat <==
nlRepCompFunc[{a1_, a2_, a3_, b1_, b2_, b3_, b4_, b5_, b6_, b7_, b8_, c1_, 
      c2_, c3_, c4_, c5_}, {x1_, x2_, x3_, y1_, y2_, y3_, y4_, y5_, y6_, y7_, 
      y8_, z1_, z2_, z3_, z4_, z5_}] := {a1 + x1, a2 + x2, a3 + x3, 
     b1 + y1 + a3*(4*x2 + 4*x3 - 4*Conjugate[x3]) + 
      a2*(x2 - 2*Conjugate[x3]) + a1*(-Conjugate[x1] - 2*Conjugate[x3]), 
     b2 + a1*(2*x2 + 2*x3) + a3*(4*x2 + 4*x3) + y2 + 
      a2*(2*x1 + x2 + 2*x3 + Conjugate[x2]), b3 - (a2*x2)/2 + 
      (a3*(-4*x2 - 4*x3))/2 + y3 + (a1*Conjugate[x1])/2, 
     b4 + (a3*(-4*x2 - 4*x3))/2 + y4 + (a1*Conjugate[x1])/2 + 
      (a2*(3*x2 + 2*Conjugate[x1]))/2, b5 + (a3*(4*x2 + 4*x3))/2 + y5 - 
      (a1*Conjugate[x1])/2 + (a2*(x2 + 2*x3 - 2*Conjugate[x3]))/2, 
     b6 + (a2*(x2 + 4*x3))/4 + (a3*(4*x2 + 4*x3))/4 + y6 - 
      (a1*Conjugate[x1])/4, b7 + y7 + 
      (a2*(-x1 - x2 - 2*x3 + 2*Conjugate[x3]))/2 + 
      (a1*(Conjugate[x1] + Conjugate[x2] + 2*Conjugate[x3]))/2 + 
      (a3*(-4*x2 - 4*x3 + 2*Conjugate[x2] + 4*Conjugate[x3]))/2, 
     b8 + a2*x3 + y8 + a3*(2*x2 + 2*x3 + Conjugate[x1]), 
     c1 - 4*b3*x3 - 4*b5*x3 - 4*b8*x3 + a2*(-4*x3^2 - y1 + 2*y5) + z1 + 
      b1*(2*x3 - 2*Conjugate[x3]) - 4*b7*Conjugate[x3] + 
      a3*(2*Conjugate[y1] - 4*Conjugate[y5]) + 
      a1*(Conjugate[y1] - 2*Conjugate[y5]), c2 + 2*b3*x1 + 
      b4*(-2*x1 - 4*x3) - 4*b5*x3 + z2 + b2*Conjugate[x2] + 
      b7*(6*x2 + 4*x3 + 4*Conjugate[x1] + 2*Conjugate[x2]) + 
      b1*(3*x2 + 4*x3 + 2*Conjugate[x1] - Conjugate[x2] - 2*Conjugate[x3]) + 
      b8*(-4*x3 + 4*Conjugate[x2] + 4*Conjugate[x3]) + 
      a2*(-(x1*x2) - 2*x2*x3 - 4*x3^2 + y1 - y2 + 2*y5 + 2*y7 - 2*y8 - 
        x1*Conjugate[x1] - 2*x3*Conjugate[x1] + 2*x3*Conjugate[x2] + 
        4*x3*Conjugate[x3] + Conjugate[y1]) + 
      a3*(4*x2*Conjugate[x2] + 4*x3*Conjugate[x2] + 2*Conjugate[y1] + 
        2*Conjugate[y2] - 4*Conjugate[y5]) + 
      a1*(2*x2*Conjugate[x2] + 2*x3*Conjugate[x2] + Conjugate[y1] + 
        Conjugate[y2] - 2*Conjugate[y5]), c3 + 2*b2*x3 + 
      (b8*(2*x1 + 4*x3))/2 + z3 + (b7*(4*x3 - 2*Conjugate[x2]))/2 + 
      (b5*(-4*Conjugate[x2] - 4*Conjugate[x3]))/2 + 
      (b1*(Conjugate[x2] + 2*Conjugate[x3]))/2 + 
      (b3*(4*x1 + 4*Conjugate[x2] + 4*Conjugate[x3]))/2 + 
      (b6*(4*x1 + 8*Conjugate[x2] + 8*Conjugate[x3]))/2 + 
      (a2*(6*x1*x3 + 4*x3^2 + y1 + 2*y3 + 4*y6 + 2*y7 + 4*x3*Conjugate[x2] + 
         4*x3*Conjugate[x3]))/2 + (a3*(8*x3^2 + 8*y3 + 16*y6 - 
         2*Conjugate[y1]))/2 + (a1*(4*x3^2 + 4*y3 + 8*y6 - Conjugate[y1]))/2, 
     c4 + (b3*(-2*x2 - 4*x3))/2 + z4 + (b1*Conjugate[x1])/2 + 
      (b7*(6*x2 + 8*x3 + 2*Conjugate[x1]))/2 + 
      (b5*(-4*Conjugate[x2] - 4*Conjugate[x3]))/2 + 
      (b2*(6*x2 + 8*x3 + 3*Conjugate[x1] + Conjugate[x2] + 2*Conjugate[x3]))/
       2 + (b4*(4*x1 + 2*x2 + 4*x3 + 4*Conjugate[x2] + 4*Conjugate[x3]))/2 + 
      (b8*(2*x1 + 6*x2 + 8*x3 + 4*Conjugate[x2] + 4*Conjugate[x3]))/2 + 
      (b6*(4*x1 + 8*Conjugate[x2] + 8*Conjugate[x3]))/2 + 
      (a1*(2*x2^2 + 4*x2*x3 + 4*x3^2 + 4*y4 + 8*y6 + 4*y8 + 
         2*x2*Conjugate[x1] + 2*x3*Conjugate[x1] + 2*x2*Conjugate[x2] + 
         2*x3*Conjugate[x2] + 4*x2*Conjugate[x3] + 4*x3*Conjugate[x3] + 
         Conjugate[y2] + 2*Conjugate[y7]))/2 + 
      (a2*(3*x1*x2 + x2^2 + 6*x1*x3 + 4*x2*x3 + 4*x3^2 + 3*y2 + 2*y4 + 4*y6 + 
         4*y7 + 2*y8 + 3*x1*Conjugate[x1] + x2*Conjugate[x1] + 
         2*x3*Conjugate[x1] + 4*x2*Conjugate[x2] + 6*x3*Conjugate[x2] + 
         4*x2*Conjugate[x3] + 4*x3*Conjugate[x3] + 2*Conjugate[y2] + 
         2*Conjugate[y7]))/2 + (a3*(4*x2^2 + 8*x2*x3 + 8*x3^2 + 8*y4 + 
         16*y6 + 8*y8 + 4*x2*Conjugate[x1] + 4*x3*Conjugate[x1] + 
         4*x2*Conjugate[x2] + 4*x3*Conjugate[x2] + 8*x2*Conjugate[x3] + 
         8*x3*Conjugate[x3] + 2*Conjugate[y2] + 4*Conjugate[y7]))/2, 
     c5 - b4*x1 + (b6*(-8*x2 - 8*x3))/2 + (b3*(2*x1 - 2*x2 - 4*x3))/2 + 
      (b5*(6*x2 + 4*x3))/2 + z5 + (b7*(6*x2 + 4*x3 + 2*Conjugate[x1] + 
         2*Conjugate[x2]))/2 + (b1*(Conjugate[x1] - Conjugate[x2] - 
         2*Conjugate[x3]))/2 + (b2*(Conjugate[x2] + 2*Conjugate[x3]))/2 + 
      (b8*(2*x2 + 4*Conjugate[x2] + 4*Conjugate[x3]))/2 + 
      (a2*(-(x1*x2) + 2*x2*x3 - y1 - y2 + 4*y5 + 2*y7 - 2*y8 - 
         x1*Conjugate[x1] + 2*x3*Conjugate[x2] + 2*Conjugate[y5]))/2 + 
      (a1*(2*x2*Conjugate[x2] + 2*x3*Conjugate[x2] + 4*x2*Conjugate[x3] + 
         4*x3*Conjugate[x3] + Conjugate[y1] + Conjugate[y2] + 
         2*Conjugate[y7]))/2 + (a3*(4*x2*Conjugate[x2] + 4*x3*Conjugate[x2] + 
         8*x2*Conjugate[x3] + 8*x3*Conjugate[x3] + 2*Conjugate[y1] + 
         2*Conjugate[y2] + 4*Conjugate[y7]))/2}
 
nlRepCompFunc[a_, b_, c__] := nlRepCompFunc[a, nlRepCompFunc[b, c]]
 
nlRepInvFunc[{x1_, x2_, x3_, y1_, y2_, y3_, y4_, y5_, y6_, y7_, y8_, z1_, 
      z2_, z3_, z4_, z5_}] := {-x1, -x2, -x3, x2^2 + 4*x3^2 - y1 - 
      x1*Conjugate[x1] + x2*(4*x3 - 2*Conjugate[x3]) - 2*x1*Conjugate[x3] - 
      4*x3*Conjugate[x3], x2^2 + 4*x3^2 + 2*x1*(2*x2 + x3) - y2 + 
      x2*(6*x3 + Conjugate[x2]), (-x2^2 - 4*x2*x3 - 4*x3^2 - 2*y3 + 
       x1*Conjugate[x1])/2, (3*x2^2 - 4*x3^2 - 2*y4 + x1*Conjugate[x1] + 
       x2*(-4*x3 + 2*Conjugate[x1]))/2, 
     (x2^2 + 4*x3^2 - 2*y5 - x1*Conjugate[x1] + x2*(6*x3 - 2*Conjugate[x3]))/
      2, (x2^2 + 8*x2*x3 + 4*x3^2 - 4*y6 - x1*Conjugate[x1])/4, 
     (-x2^2 - 4*x3^2 - 2*y7 + 2*x3*Conjugate[x2] + 4*x3*Conjugate[x3] + 
       x2*(-6*x3 + 2*Conjugate[x3]) + x1*(-x2 + Conjugate[x1] + 
         Conjugate[x2] + 2*Conjugate[x3]))/2, 3*x2*x3 + 2*x3^2 - y8 + 
      x3*Conjugate[x1], -2*x2^2*x3 - z1 - 2*y1*Conjugate[x3] - 
      4*y7*Conjugate[x3] + 2*x1*Conjugate[x2]*Conjugate[x3] + 
      4*x3^2*(Conjugate[x1] + 2*Conjugate[x3]) + 
      x2*(4*x3^2 - y1 + 2*y5 - 2*x1*Conjugate[x3] - 4*x3*Conjugate[x3]) + 
      x1*Conjugate[y1] + 2*x3*(y1 - 2*y3 - 2*y5 - 2*y8 + x1*Conjugate[x1] + 
        2*x1*Conjugate[x3] + 2*Conjugate[x2]*Conjugate[x3] + Conjugate[y1] - 
        2*Conjugate[y5]) - 2*x1*Conjugate[y5], 4*x3*y1 - 4*x3*y4 - 4*x3*y5 + 
      4*x3*y7 - 4*x3*y8 - z2 + 4*x3^2*Conjugate[x1] + 2*y1*Conjugate[x1] + 
      4*y7*Conjugate[x1] - 4*x3^2*Conjugate[x2] - y1*Conjugate[x2] + 
      y2*Conjugate[x2] + 2*y7*Conjugate[x2] + 4*y8*Conjugate[x2] - 
      8*x3*Conjugate[x1]*Conjugate[x2] - 2*x3*Conjugate[x2]^2 + 
      8*x3^2*Conjugate[x3] - 2*y1*Conjugate[x3] + 4*y8*Conjugate[x3] - 
      4*x3*Conjugate[x1]*Conjugate[x3] - 8*x3*Conjugate[x2]*Conjugate[x3] - 
      8*x3*Conjugate[x3]^2 + x2^2*(10*x3 + Conjugate[x2] + 2*Conjugate[x3]) + 
      2*x3*Conjugate[y1] + x2*(8*x3^2 + 4*y1 - y2 + 2*y5 + 8*y7 - 2*y8 + 
        x3*(6*Conjugate[x1] - 8*Conjugate[x2]) - Conjugate[x2]^2 - 
        4*Conjugate[x2]*Conjugate[x3] - 4*Conjugate[x3]^2 + Conjugate[y1]) + 
      2*x3*Conjugate[y2] + x1*(6*x2^2 + 2*y3 - 2*y4 + 2*x3*Conjugate[x1] + 
        x2*(2*x3 + 3*Conjugate[x1] - 4*Conjugate[x2]) - 2*x3*Conjugate[x2] - 
        4*Conjugate[x1]*Conjugate[x2] - Conjugate[x2]^2 + 
        4*x3*Conjugate[x3] - 2*Conjugate[x1]*Conjugate[x3] - 
        4*Conjugate[x2]*Conjugate[x3] - 4*Conjugate[x3]^2 + Conjugate[y1] + 
        Conjugate[y2] - 2*Conjugate[y5]) - 4*x3*Conjugate[y5], 
     (-2*x2^2*x3 - 8*x3^3 + 4*x3*y2 + 8*x3*y3 + 16*x3*y6 + 4*x3*y7 + 
       4*x3*y8 - 2*z3 - x1^2*Conjugate[x1] - 4*x3^2*Conjugate[x1] - 
       4*x3^2*Conjugate[x2] + y1*Conjugate[x2] + 4*y3*Conjugate[x2] - 
       4*y5*Conjugate[x2] + 8*y6*Conjugate[x2] - 2*y7*Conjugate[x2] + 
       2*x3*Conjugate[x2]^2 - 8*x3^2*Conjugate[x3] + 2*y1*Conjugate[x3] + 
       4*y3*Conjugate[x3] - 4*y5*Conjugate[x3] + 8*y6*Conjugate[x3] + 
       8*x3*Conjugate[x2]*Conjugate[x3] + 8*x3*Conjugate[x3]^2 + 
       x2*(-20*x3^2 + y1 + 2*(y3 + 2*y6 + y7) - 
         2*x3*(3*Conjugate[x2] + 2*Conjugate[x3])) + 
       x1*(x2^2 - 4*x3^2 + 8*y3 + 12*y6 + 2*y8 + Conjugate[x2]^2 - 
         x2*(14*x3 + Conjugate[x2]) + 4*Conjugate[x2]*Conjugate[x3] + 
         4*Conjugate[x3]^2 - 2*x3*(2*Conjugate[x1] + Conjugate[x2] + 
           2*Conjugate[x3]) - Conjugate[y1]) - 2*x3*Conjugate[y1])/2, 
     (-6*x2^3 - 24*x3^3 + 8*x3*y2 - 4*x3*y3 + 12*x3*y4 + 16*x3*y6 + 8*x3*y7 + 
       16*x3*y8 - 2*z4 - x1^2*Conjugate[x1] - 16*x3^2*Conjugate[x1] + 
       y1*Conjugate[x1] + 3*y2*Conjugate[x1] + 2*y7*Conjugate[x1] - 
       8*x3^2*Conjugate[x2] + y2*Conjugate[x2] + 4*y4*Conjugate[x2] - 
       4*y5*Conjugate[x2] + 8*y6*Conjugate[x2] + 4*y8*Conjugate[x2] - 
       6*x3*Conjugate[x1]*Conjugate[x2] - 16*x3^2*Conjugate[x3] + 
       2*y2*Conjugate[x3] + 4*y4*Conjugate[x3] - 4*y5*Conjugate[x3] + 
       8*y6*Conjugate[x3] + 4*y8*Conjugate[x3] - 4*x3*Conjugate[x1]*
        Conjugate[x3] - x2^2*(40*x3 + 4*Conjugate[x1] + 9*Conjugate[x2] + 
         10*Conjugate[x3]) + 2*x3*Conjugate[y2] - 
       x2*(60*x3^2 - 9*y2 + 2*y3 - 4*y4 - 4*y6 - 10*y7 - 8*y8 + 
         7*Conjugate[x1]*Conjugate[x2] + Conjugate[x2]^2 + 
         4*Conjugate[x1]*Conjugate[x3] + 6*Conjugate[x2]*Conjugate[x3] + 
         4*Conjugate[x3]^2 + 2*x3*(10*Conjugate[x1] + 9*Conjugate[x2] + 
           14*Conjugate[x3]) - 2*Conjugate[y2] - 2*Conjugate[y7]) - 
       x1*(23*x2^2 + 12*x3^2 - 8*y4 - 12*y6 - 6*y8 + 3*Conjugate[x1]*
          Conjugate[x2] + 2*Conjugate[x1]*Conjugate[x3] + 
         2*x3*(5*Conjugate[x1] + 2*Conjugate[x2] + 4*Conjugate[x3]) + 
         x2*(36*x3 + 13*Conjugate[x1] + 5*Conjugate[x2] + 10*Conjugate[x3]) - 
         Conjugate[y2] - 2*Conjugate[y7]) + 4*x3*Conjugate[y7])/2, 
     (x2^3 - 4*x3*y3 + 4*x3*y5 - 8*x3*y6 + 4*x3*y7 - 2*z5 + 
       y1*Conjugate[x1] + 2*y7*Conjugate[x1] - 4*x3^2*Conjugate[x2] - 
       y1*Conjugate[x2] + y2*Conjugate[x2] + 2*y7*Conjugate[x2] + 
       4*y8*Conjugate[x2] - 6*x3*Conjugate[x1]*Conjugate[x2] - 
       2*x3*Conjugate[x2]^2 + x2^2*(8*x3 + Conjugate[x2]) - 
       8*x3^2*Conjugate[x3] - 2*y1*Conjugate[x3] + 2*y2*Conjugate[x3] + 
       4*y8*Conjugate[x3] - 4*x3*Conjugate[x1]*Conjugate[x3] - 
       8*x3*Conjugate[x2]*Conjugate[x3] - 8*x3*Conjugate[x3]^2 + 
       2*x3*Conjugate[y1] + 2*x3*Conjugate[y2] + 
       x2*(8*x3^2 - y1 - y2 - 2*y3 + 10*y5 - 8*y6 + 8*y7 - Conjugate[x2]^2 - 
         6*Conjugate[x2]*Conjugate[x3] - 4*Conjugate[x3]^2 - 
         4*x3*(2*Conjugate[x2] + 5*Conjugate[x3]) + 2*Conjugate[y5]) + 
       4*x3*Conjugate[y7] + x1*(6*x2^2 + 2*y3 - 2*y4 - 2*x3*Conjugate[x2] - 
         3*Conjugate[x1]*Conjugate[x2] - Conjugate[x2]^2 + 
         x2*(2*x3 + Conjugate[x1] - 4*Conjugate[x2] - 10*Conjugate[x3]) - 
         4*x3*Conjugate[x3] - 2*Conjugate[x1]*Conjugate[x3] - 
         4*Conjugate[x2]*Conjugate[x3] - 4*Conjugate[x3]^2 + Conjugate[y1] + 
         Conjugate[y2] + 2*Conjugate[y7]))/2}
 
nlRepCommutatorFunc[a_, b_] := nlRepCompFunc[nlRepInvFunc[a], 
     nlRepInvFunc[b], a, b]


==> anc/Goldmine/nlReps.dat <==
nlRep[\[Lambda]_String:"\[Lambda]", \[Psi]_String:"\[Lambda]", 
     \[Alpha]_String:"\[Alpha]", \[Beta]_String:"\[Beta]", 
     \[Gamma]_String:"\[Gamma]"] := {Spinor[1, False, -1, \[Lambda]] -> 
      coeff["\[Kappa]"]^2*((-I)*coeff[\[Alpha], 1]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[\[Alpha], 1]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]] - coeff[\[Alpha], 1]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]] + 
         I*coeff[\[Alpha], 1]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] + I*coeff[\[Alpha], 2]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]] + 
         I*coeff[coeff[\[Alpha], 2] + 2*coeff[\[Alpha], 3]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[\[Alpha], 2]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + I*coeff[coeff[\[Alpha], 2] + 
            2*coeff[\[Alpha], 3]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]] - coeff[\[Alpha], 2]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Alpha], 2] + 2*coeff[\[Alpha], 3]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]] + 
         I*coeff[\[Alpha], 2]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]] - I*coeff[coeff[\[Alpha], 2] + 
            2*coeff[\[Alpha], 3]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + (2*I)*coeff[\[Alpha], 3]*
          PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[\[Alpha], 3]*PartialD[{1}, -1][Spinor[1, False, -1, 
             \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]] + 2*coeff[\[Alpha], 3]*PartialD[{2}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]] - (2*I)*coeff[\[Alpha], 3]*
          PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]) + 
       coeff["\[Kappa]"]^4*(coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] - I*coeff[\[Beta], 1]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 
            2*coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] - 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Beta], 2] - 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + I*coeff[coeff[\[Beta], 2] + 
            2*coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 
            2*coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]] - 
         I*coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Beta], 2] - 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] - coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + coeff[\[Beta], 1]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[coeff[\[Beta], 2] + 
            2*coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] - 
            2*coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[\[Beta], 1]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - coeff[\[Beta], 1]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] - 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 
            2*coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[coeff[\[Beta], 2] + 
            2*coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] + 4*coeff[\[Beta], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]] + I*coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]] + 
         coeff[-coeff[\[Beta], 1] + coeff[\[Beta], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-coeff[\[Beta], 1] - 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[\[Beta], 7]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 
            4*coeff[\[Beta], 6] + coeff[\[Beta], 8]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - coeff[\[Beta], 8]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 2*coeff[\[Beta], 8]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
            2*coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-coeff[\[Beta], 1] - 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]] - 
         2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[\[Beta], 7]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-coeff[\[Beta], 1] - 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]] - 
         coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] - 4*coeff[\[Beta], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[coeff[\[Beta], 1] - coeff[\[Beta], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 
            4*coeff[\[Beta], 6] + coeff[\[Beta], 8]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
            coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 2*coeff[\[Beta], 8]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]] + 
         (2*I)*coeff[\[Beta], 7]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]] - 
         I*coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[coeff[\[Beta], 1] - coeff[\[Beta], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] - 4*coeff[\[Beta], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
            coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 
            4*coeff[\[Beta], 6] + coeff[\[Beta], 8]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
            2*coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Beta], 1] - coeff[\[Beta], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]] + I*coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]] + 
         coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] - 4*coeff[\[Beta], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[\[Beta], 7]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - coeff[\[Beta], 8]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 
            4*coeff[\[Beta], 6] + coeff[\[Beta], 8]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         4*coeff[\[Beta], 6]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0, 0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]] - 4*coeff[\[Beta], 6]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1, 1}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         4*coeff[\[Beta], 6]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2, 2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]] - 4*coeff[\[Beta], 6]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3, 3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[\[Beta], 8]*PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]] + (2*I)*coeff[\[Beta], 8]*PartialD[{0}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         4*coeff[\[Beta], 8]*PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]] + 2*coeff[\[Beta], 8]*
          PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]] - 2*coeff[\[Beta], 8]*PartialD[{1}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         (4*I)*coeff[\[Beta], 8]*PartialD[{1}, -1][Spinor[1, False, -1, 
             \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[\[Beta], 8]*
          PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]] + (2*I)*coeff[\[Beta], 8]*PartialD[{2}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[\[Beta], 8]*PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]] - (2*I)*coeff[\[Beta], 8]*PartialD[{3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]) + 
       coeff["\[Kappa]"]^6*((-I)*coeff[coeff[\[Gamma], 1] - 
            coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
            coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 2*coeff[coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[coeff[\[Gamma], 2] - 
            coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 3] - 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 2*coeff[coeff[\[Gamma], 3] - 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + coeff[-coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2] - 2*coeff[\[Gamma], 3] + 
            2*coeff[\[Gamma], 4] - 4*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[coeff[\[Gamma], 1] - 
            coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 
            2*coeff[\[Gamma], 4] + 4*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[coeff[\[Gamma], 1] - 
            coeff[\[Gamma], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + 2*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (4*I)*coeff[\[Gamma], 5]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - (4*I)*coeff[\[Gamma], 5]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2] - 4*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + I*coeff[coeff[\[Gamma], 1] - 
            coeff[\[Gamma], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
            coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 2*coeff[coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] - 2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + 2*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + (2*I)*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + I*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2] - 4*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + I*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         4*coeff[\[Gamma], 5]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (4*I)*coeff[\[Gamma], 5]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + 2*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 2*coeff[coeff[\[Gamma], 1] - 
            coeff[\[Gamma], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + I*coeff[coeff[\[Gamma], 1] - 
            coeff[\[Gamma], 2] - 2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + coeff[-coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + coeff[-coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 2*coeff[coeff[\[Gamma], 3] - 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + 2*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 3] - 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 2*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2] + coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 
            2*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + coeff[-coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4] - 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + I*coeff[coeff[\[Gamma], 1] - 
            coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 
            2*coeff[\[Gamma], 4] + 4*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (2*I)*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 2*coeff[coeff[\[Gamma], 3] - 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + I*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2] - 4*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + coeff[-coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
            coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 2*coeff[coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]) + 
       Spinor[1, False, -1, \[Psi]], Spinor[2, False, -1, \[Lambda]] -> 
      coeff["\[Kappa]"]^2*(I*coeff[\[Alpha], 1]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]] + I*coeff[\[Alpha], 1]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         coeff[\[Alpha], 1]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, 
            -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[\[Alpha], 1]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]] - (2*I)*coeff[\[Alpha], 3]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]] - 
         (2*I)*coeff[\[Alpha], 3]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 2*coeff[\[Alpha], 3]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[\[Alpha], 3]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]] + I*coeff[\[Alpha], 2]*
          Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[\[Alpha], 2]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]] + coeff[\[Alpha], 2]*
          Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]] - 
         I*coeff[\[Alpha], 2]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[coeff[\[Alpha], 2] + 
            2*coeff[\[Alpha], 3]]*PartialD[{0}, -1][Spinor[1, False, -1, 
             \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]] - I*coeff[coeff[\[Alpha], 2] + 2*coeff[\[Alpha], 3]]*
          PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Alpha], 2] + 2*coeff[\[Alpha], 3]]*
          PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[coeff[\[Alpha], 2] + 2*coeff[\[Alpha], 3]]*
          PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]) + 
       coeff["\[Kappa]"]^4*(-2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Beta], 1] - 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]] + I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]] + 2*coeff[\[Beta], 7]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] - coeff[\[Beta], 2]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] - 4*coeff[\[Beta], 5]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[-coeff[\[Beta], 1] + coeff[\[Beta], 2]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - coeff[\[Beta], 2]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] + 
            4*coeff[\[Beta], 5]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Beta], 1] - coeff[\[Beta], 2]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]] + 
         coeff[-coeff[\[Beta], 1] - 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + 2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[\[Beta], 7]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + I*coeff[\[Beta], 2]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]] - I*coeff[coeff[\[Beta], 1] - coeff[\[Beta], 2]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] + 
            4*coeff[\[Beta], 5]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] + I*coeff[\[Beta], 2]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]] - I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*coeff[\[Beta], 7]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 2*coeff[2*coeff[\[Beta], 5] + 
            coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 2*coeff[\[Beta], 7]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Beta], 1] - 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]] + I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]] + 2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + I*coeff[\[Beta], 2]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[coeff[\[Beta], 1] - coeff[\[Beta], 2]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] + 4*coeff[\[Beta], 5]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 4*coeff[\[Beta], 6]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0, 0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         4*coeff[\[Beta], 6]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1, 1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]] + 4*coeff[\[Beta], 6]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2, 2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         4*coeff[\[Beta], 6]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3, 3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]] + 
         coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]] - 
         coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[\[Beta], 1]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         4*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-coeff[\[Beta], 2] - 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-coeff[\[Beta], 2] - 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         (4*I)*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] - 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]] + 
         coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]] - 
         coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[\[Beta], 1]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
          Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
          Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
          Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
          Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 
            4*coeff[\[Beta], 6] + coeff[\[Beta], 8]]*
          PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]] - 2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
            coeff[\[Beta], 8]]*PartialD[{0}, -1][Spinor[1, False, -1, 
             \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]] - 2*coeff[coeff[\[Beta], 3] - 
            coeff[\[Beta], 4] - 2*coeff[\[Beta], 8]]*
          PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[coeff[\[Beta], 3] - 
            coeff[\[Beta], 4] - 2*coeff[\[Beta], 8]]*
          PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]] + 2*coeff[coeff[\[Beta], 3] + 
            coeff[\[Beta], 4] + 4*coeff[\[Beta], 6] + coeff[\[Beta], 8]]*
          PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]] + (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
            coeff[\[Beta], 8]]*PartialD[{1}, -1][Spinor[1, False, -1, 
             \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]] + 2*coeff[coeff[\[Beta], 3] - 
            coeff[\[Beta], 4] - 2*coeff[\[Beta], 8]]*
          PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[coeff[\[Beta], 3] - 
            coeff[\[Beta], 4] - coeff[\[Beta], 8]]*
          PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]] + 2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 
            4*coeff[\[Beta], 6] + coeff[\[Beta], 8]]*
          PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]] + (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
            2*coeff[\[Beta], 8]]*PartialD[{2}, -1][Spinor[1, False, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]] + 2*coeff[coeff[\[Beta], 3] - 
            coeff[\[Beta], 4] - coeff[\[Beta], 8]]*
          PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]] + 2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 
            4*coeff[\[Beta], 6] + coeff[\[Beta], 8]]*
          PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]) + coeff["\[Kappa]"]^6*
        (I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4] - 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - (4*I)*coeff[\[Gamma], 5]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (4*I)*coeff[\[Gamma], 5]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         4*coeff[\[Gamma], 5]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - (4*I)*coeff[\[Gamma], 5]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4] - 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + 2*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
            coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + (2*I)*coeff[coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2] - 4*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[coeff[\[Gamma], 3] - 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 3] - 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[coeff[\[Gamma], 1] - 
            coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + I*coeff[coeff[\[Gamma], 1] - 
            coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + coeff[-coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2] - 2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2] - 4*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + (2*I)*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2] + coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 
            2*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 3] - 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + 2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 2*coeff[coeff[\[Gamma], 3] - 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + I*coeff[coeff[\[Gamma], 1] - 
            coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[coeff[\[Gamma], 1] - 
            coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 3] - 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 2*coeff[coeff[\[Gamma], 3] - 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] - 2*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
            coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
            2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + (2*I)*coeff[coeff[\[Gamma], 3] - 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + I*coeff[coeff[\[Gamma], 1] - 
            coeff[\[Gamma], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
            4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + coeff[-coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2] - 4*coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + (2*I)*coeff[coeff[\[Gamma], 3] + 
            coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[coeff[\[Gamma], 1] + 
            coeff[\[Gamma], 2] + coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 
            2*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]) + 
       Spinor[2, False, -1, \[Psi]], Spinor[1, True, -1, \[Lambda]] -> 
      coeff["\[Kappa]"]^2*(I*Conjugate[coeff[\[Alpha], 2]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Alpha], 2]] + 
            2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-Conjugate[coeff[\[Alpha], 2]] - 
            2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*Conjugate[coeff[\[Alpha], 2]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]] + 
         (2*I)*Conjugate[coeff[\[Alpha], 3]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 2*Conjugate[coeff[\[Alpha], 3]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[Conjugate[coeff[\[Alpha], 2]] + 
            2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*Conjugate[coeff[\[Alpha], 2]]*
          Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]] + 
         Conjugate[coeff[\[Alpha], 2]]*Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]] - I*coeff[Conjugate[coeff[\[Alpha], 2]] + 
            2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*Conjugate[coeff[\[Alpha], 3]]*
          Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*Conjugate[coeff[\[Alpha], 3]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - I*Conjugate[coeff[\[Alpha], 1]]*
          PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
         I*Conjugate[coeff[\[Alpha], 1]]*PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]] + Conjugate[coeff[\[Alpha], 1]]*
          PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         I*Conjugate[coeff[\[Alpha], 1]]*PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]) + coeff["\[Kappa]"]^4*
        (2*coeff[Conjugate[coeff[\[Beta], 3]] + Conjugate[coeff[\[Beta], 
              4]] + 4*Conjugate[coeff[\[Beta], 6]] + Conjugate[
             coeff[\[Beta], 8]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 4]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
             coeff[\[Beta], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]] + 
         2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 
              4]] - Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 
              4]] - 2*Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
             coeff[\[Beta], 4]] - 2*Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Beta], 3]] + Conjugate[coeff[\[Beta], 
              4]] + 4*Conjugate[coeff[\[Beta], 6]] + Conjugate[
             coeff[\[Beta], 8]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
             coeff[\[Beta], 4]] - Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 4]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]] + 
         2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 
              4]] - 2*Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
             coeff[\[Beta], 4]] - Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Beta], 3]] + Conjugate[coeff[\[Beta], 
              4]] + 4*Conjugate[coeff[\[Beta], 6]] + Conjugate[
             coeff[\[Beta], 8]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
             coeff[\[Beta], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
             coeff[\[Beta], 4]] - 2*Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 
              4]] - Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Beta], 3]] + Conjugate[coeff[\[Beta], 
              4]] + 4*Conjugate[coeff[\[Beta], 6]] + Conjugate[
             coeff[\[Beta], 8]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         4*Conjugate[coeff[\[Beta], 6]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0, 0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 4*Conjugate[coeff[\[Beta], 6]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1, 1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         4*Conjugate[coeff[\[Beta], 6]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2, 2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 4*Conjugate[coeff[\[Beta], 6]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3, 3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         2*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         4*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         2*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (4*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         (2*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         2*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] - 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[Conjugate[coeff[\[Beta], 1]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Beta], 2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]] + 
            4*Conjugate[coeff[\[Beta], 5]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 
              2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[2*Conjugate[coeff[\[Beta], 5]] + Conjugate[
             coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*Conjugate[coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 
              2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]] - 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*Conjugate[coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[2*Conjugate[coeff[\[Beta], 5]] + Conjugate[
             coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] - 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[Conjugate[coeff[\[Beta], 1]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-Conjugate[coeff[\[Beta], 2]] - 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] - 
            4*Conjugate[coeff[\[Beta], 5]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]] - 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] - 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Beta], 1]] + 2*Conjugate[coeff[\[Beta], 7]]]*
          Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[Conjugate[coeff[\[Beta], 1]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[Conjugate[coeff[\[Beta], 1]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]] - 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         Conjugate[coeff[\[Beta], 1]]*PartialD[{0}, -1][Spinor[1, False, -1, 
             \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] - I*Conjugate[coeff[\[Beta], 1]]*
          PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + 2*coeff[2*Conjugate[coeff[\[Beta], 5]] + 
            Conjugate[coeff[\[Beta], 7]]]*PartialD[{0}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         2*Conjugate[coeff[\[Beta], 7]]*PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[-Conjugate[coeff[\[Beta], 2]] - 
            2*Conjugate[coeff[\[Beta], 7]]]*PartialD[{1}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Beta], 2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
          PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[Conjugate[coeff[\[Beta], 1]] + 
            Conjugate[coeff[\[Beta], 2]] - 4*Conjugate[coeff[\[Beta], 5]]]*
          PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         I*coeff[Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]]]*
          PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 
         I*coeff[Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*PartialD[{2}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*PartialD[{2}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]]]*
          PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + coeff[Conjugate[coeff[\[Beta], 1]] + 
            Conjugate[coeff[\[Beta], 2]] - 4*Conjugate[coeff[\[Beta], 5]]]*
          PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + Conjugate[coeff[\[Beta], 1]]*
          PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*Conjugate[coeff[\[Beta], 1]]*
          PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + 2*Conjugate[coeff[\[Beta], 7]]*
          PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 
         2*coeff[2*Conjugate[coeff[\[Beta], 5]] + Conjugate[
             coeff[\[Beta], 7]]]*PartialD[{3}, -1][Spinor[1, False, -1, 
             \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]) + coeff["\[Kappa]"]^6*
        ((-I)*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[
             coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
             coeff[\[Gamma], 2]] + Conjugate[coeff[\[Gamma], 3]] + 
            Conjugate[coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 2]] - Conjugate[
             coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]] - 
            2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
             coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[
             coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] - 4*Conjugate[coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         (4*I)*Conjugate[coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
             coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 2]] - Conjugate[
             coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]] - 
            2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
             coeff[\[Gamma], 2]] + Conjugate[coeff[\[Gamma], 3]] + 
            Conjugate[coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (4*I)*Conjugate[coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] - 
            Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
             coeff[\[Gamma], 2]] + Conjugate[coeff[\[Gamma], 3]] + 
            Conjugate[coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] - 2*coeff[Conjugate[coeff[\[Gamma], 2]] - 
            Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]] - 
            2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 
         2*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              3]] - Conjugate[coeff[\[Gamma], 4]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + 
            Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + 
            Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
             coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 2]] - Conjugate[
             coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]] - 
            2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] - 2*coeff[Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]] + Conjugate[coeff[\[Gamma], 3]] + 
            Conjugate[coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (4*I)*Conjugate[coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]]) + Spinor[1, True, -1, \[Psi]], 
     Spinor[2, True, -1, \[Lambda]] -> 
      coeff["\[Kappa]"]^2*((-2*I)*Conjugate[coeff[\[Alpha], 3]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*Conjugate[coeff[\[Alpha], 3]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*Conjugate[coeff[\[Alpha], 2]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         Conjugate[coeff[\[Alpha], 2]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[Conjugate[coeff[\[Alpha], 2]] + 
            2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 
         I*coeff[Conjugate[coeff[\[Alpha], 2]] + 
            2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - (2*I)*Conjugate[coeff[\[Alpha], 3]]*
          Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*Conjugate[coeff[\[Alpha], 3]]*Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*Conjugate[coeff[\[Alpha], 2]]*
          Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*Conjugate[coeff[\[Alpha], 2]]*Spinor[2, False, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[Conjugate[coeff[\[Alpha], 2]] + 
            2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[-Conjugate[coeff[\[Alpha], 2]] - 
            2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + I*Conjugate[coeff[\[Alpha], 1]]*
          PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         I*Conjugate[coeff[\[Alpha], 1]]*PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]] + Conjugate[coeff[\[Alpha], 1]]*
          PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
         I*Conjugate[coeff[\[Alpha], 1]]*PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]) + coeff["\[Kappa]"]^4*(-4*Conjugate[coeff[\[Beta], 6]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0, 0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         4*Conjugate[coeff[\[Beta], 6]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1, 1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 4*Conjugate[coeff[\[Beta], 6]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2, 2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         4*Conjugate[coeff[\[Beta], 6]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3, 3}, -1][
            Spinor[2, True, -1, \[Psi]]] - 2*Conjugate[coeff[\[Beta], 8]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         4*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         2*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         2*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (4*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 4]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
             coeff[\[Beta], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 4]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
             coeff[\[Beta], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Beta], 3]] + Conjugate[coeff[\[Beta], 
              4]] + 4*Conjugate[coeff[\[Beta], 6]] + Conjugate[
             coeff[\[Beta], 8]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 
              4]] - Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] - 2*coeff[Conjugate[coeff[\[Beta], 3]] - 
            Conjugate[coeff[\[Beta], 4]] - 2*Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
             coeff[\[Beta], 4]] - 2*Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         2*coeff[Conjugate[coeff[\[Beta], 3]] + Conjugate[coeff[\[Beta], 
              4]] + 4*Conjugate[coeff[\[Beta], 6]] + Conjugate[
             coeff[\[Beta], 8]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
             coeff[\[Beta], 4]] - Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + 2*coeff[Conjugate[coeff[\[Beta], 3]] - 
            Conjugate[coeff[\[Beta], 4]] - 2*Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
             coeff[\[Beta], 4]] - Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + 2*coeff[Conjugate[coeff[\[Beta], 3]] + 
            Conjugate[coeff[\[Beta], 4]] + 4*Conjugate[coeff[\[Beta], 6]] + 
            Conjugate[coeff[\[Beta], 8]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
             coeff[\[Beta], 4]] - 2*Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 
              4]] - Conjugate[coeff[\[Beta], 8]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + 2*coeff[Conjugate[coeff[\[Beta], 3]] + 
            Conjugate[coeff[\[Beta], 4]] + 4*Conjugate[coeff[\[Beta], 6]] + 
            Conjugate[coeff[\[Beta], 8]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         2*coeff[2*Conjugate[coeff[\[Beta], 5]] + Conjugate[
             coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*Conjugate[coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] - 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] - 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]] + 
            4*Conjugate[coeff[\[Beta], 5]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Beta], 2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Beta], 2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[Conjugate[coeff[\[Beta], 1]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Beta], 1]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]] + 
            4*Conjugate[coeff[\[Beta], 5]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         2*Conjugate[coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[2*Conjugate[coeff[\[Beta], 5]] + Conjugate[
             coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] - 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Beta], 1]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
         I*coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 
              2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
          Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 
              2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
          Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]] - 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Beta], 1]] + 2*Conjugate[coeff[\[Beta], 7]]]*
          Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Beta], 1]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] - 
            4*Conjugate[coeff[\[Beta], 5]]]*PartialD[{0}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]]]*
          PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-Conjugate[coeff[\[Beta], 2]] - 
            2*Conjugate[coeff[\[Beta], 7]]]*PartialD[{0}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*PartialD[{0}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[2*Conjugate[coeff[\[Beta], 5]] + Conjugate[
             coeff[\[Beta], 7]]]*PartialD[{1}, -1][Spinor[1, False, -1, 
             \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] - (2*I)*Conjugate[coeff[\[Beta], 7]]*
          PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - Conjugate[coeff[\[Beta], 1]]*
          PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - Conjugate[coeff[\[Beta], 1]]*
          PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + (2*I)*Conjugate[coeff[\[Beta], 7]]*
          PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + 2*coeff[2*Conjugate[coeff[\[Beta], 5]] + 
            Conjugate[coeff[\[Beta], 7]]]*PartialD[{2}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*Conjugate[coeff[\[Beta], 1]]*PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + I*Conjugate[coeff[\[Beta], 1]]*
          PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[-Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]]]*
          PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-Conjugate[coeff[\[Beta], 1]] - 
            Conjugate[coeff[\[Beta], 2]] + 4*Conjugate[coeff[\[Beta], 5]]]*
          PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-Conjugate[coeff[\[Beta], 2]] - 
            2*Conjugate[coeff[\[Beta], 7]]]*PartialD[{3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[Conjugate[coeff[\[Beta], 2]] + 
            2*Conjugate[coeff[\[Beta], 7]]]*PartialD[{3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]) + 
       coeff["\[Kappa]"]^6*((-4*I)*Conjugate[coeff[\[Gamma], 5]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
             coeff[\[Gamma], 2]] + Conjugate[coeff[\[Gamma], 3]] + 
            Conjugate[coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              3]] - Conjugate[coeff[\[Gamma], 4]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[Conjugate[coeff[\[Gamma], 2]] - Conjugate[coeff[\[Gamma], 
              3]] + Conjugate[coeff[\[Gamma], 4]] - 
            2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 2]] - Conjugate[
             coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]] - 
            2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
             coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] + Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[1, True, -1, \[Psi]]]**PartialD[{3}, -1][
            Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         (4*I)*Conjugate[coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, 
             -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         2*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]]]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
          Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
             coeff[\[Gamma], 2]] + Conjugate[coeff[\[Gamma], 3]] + 
            Conjugate[coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] - 2*coeff[Conjugate[coeff[\[Gamma], 3]] - 
            Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 2]] - Conjugate[
             coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]] - 
            2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + 
            Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         4*Conjugate[coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + 2*coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
         (4*I)*Conjugate[coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
         I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 
               5]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (2*I)*coeff[Conjugate[coeff[\[Gamma], 2]] - 
            Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]] - 
            2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
              2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
             \[Psi]]] - 2*coeff[Conjugate[coeff[\[Gamma], 3]] - 
            Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
            Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] + 
         2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 
              4]]]*Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][
            Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
           Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
             \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
            Spinor[2, True, -1, \[Psi]]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
             coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
             \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
            2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
           PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
           Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
           PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
           PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]] - 
         (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
             coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
             \[Psi]]] - (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + 
            Conjugate[coeff[\[Gamma], 2]] + Conjugate[coeff[\[Gamma], 3]] + 
            Conjugate[coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
          Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, 
             -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
            \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
           Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
             \[Psi]]]) + Spinor[2, True, -1, \[Psi]]}
 
nlRep0[\[Lambda]_String:"\[Lambda]", \[Psi]_String:"\[Lambda]"] := 
    {Spinor[1, False, -1, \[Lambda]] -> Spinor[1, False, -1, \[Psi]], 
     Spinor[2, False, -1, \[Lambda]] -> Spinor[2, False, -1, \[Psi]], 
     Spinor[1, True, -1, \[Lambda]] -> Spinor[1, True, -1, \[Psi]], 
     Spinor[2, True, -1, \[Lambda]] -> Spinor[2, True, -1, \[Psi]]}
 
nlRep2[\[Lambda]_String:"\[Lambda]", \[Psi]_String:"\[Lambda]", 
     \[Alpha]_String:"\[Alpha]"] := {Spinor[1, False, -1, \[Lambda]] -> 
      (-I)*coeff[\[Alpha], 1]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[\[Alpha], 1]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]] - coeff[\[Alpha], 1]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]] + I*coeff[\[Alpha], 1]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[\[Alpha], 2]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Alpha], 2] + 2*coeff[\[Alpha], 3]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + I*coeff[\[Alpha], 2]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Alpha], 2] + 2*coeff[\[Alpha], 3]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]] - coeff[\[Alpha], 2]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Alpha], 2] + 2*coeff[\[Alpha], 3]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]] + I*coeff[\[Alpha], 2]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Alpha], 2] + 2*coeff[\[Alpha], 3]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + (2*I)*coeff[\[Alpha], 3]*
        PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[\[Alpha], 3]*PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]] + 2*coeff[\[Alpha], 3]*PartialD[{2}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]] - (2*I)*coeff[\[Alpha], 3]*
        PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]], 
     Spinor[2, False, -1, \[Lambda]] -> 
      I*coeff[\[Alpha], 1]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]] + I*coeff[\[Alpha], 1]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - coeff[\[Alpha], 1]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[\[Alpha], 1]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]] - (2*I)*coeff[\[Alpha], 3]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]] - (2*I)*coeff[\[Alpha], 3]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 2*coeff[\[Alpha], 3]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[\[Alpha], 3]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]] + I*coeff[\[Alpha], 2]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + I*coeff[\[Alpha], 2]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]] + coeff[\[Alpha], 2]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]] - I*coeff[\[Alpha], 2]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Alpha], 2] + 2*coeff[\[Alpha], 3]]*
        PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Alpha], 2] + 2*coeff[\[Alpha], 3]]*
        PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Alpha], 2] + 2*coeff[\[Alpha], 3]]*
        PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Alpha], 2] + 2*coeff[\[Alpha], 3]]*
        PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]], 
     Spinor[1, True, -1, \[Lambda]] -> I*Conjugate[coeff[\[Alpha], 2]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Alpha], 2]] + 
          2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Alpha], 2]] - 
          2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*Conjugate[coeff[\[Alpha], 2]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]] + 
       (2*I)*Conjugate[coeff[\[Alpha], 3]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 2*Conjugate[coeff[\[Alpha], 3]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       I*coeff[Conjugate[coeff[\[Alpha], 2]] + 
          2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*Conjugate[coeff[\[Alpha], 2]]*
        Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]] + 
       Conjugate[coeff[\[Alpha], 2]]*Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Alpha], 2]] + 
          2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*Conjugate[coeff[\[Alpha], 3]]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*Conjugate[coeff[\[Alpha], 3]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - I*Conjugate[coeff[\[Alpha], 1]]*
        PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       I*Conjugate[coeff[\[Alpha], 1]]*PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]] + Conjugate[coeff[\[Alpha], 1]]*
        PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       I*Conjugate[coeff[\[Alpha], 1]]*PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]], Spinor[2, True, -1, \[Lambda]] -> 
      (-2*I)*Conjugate[coeff[\[Alpha], 3]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*Conjugate[coeff[\[Alpha], 3]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*Conjugate[coeff[\[Alpha], 2]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - Conjugate[coeff[\[Alpha], 2]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Alpha], 2]] + 
          2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[Conjugate[coeff[\[Alpha], 2]] + 
          2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - (2*I)*Conjugate[coeff[\[Alpha], 3]]*
        Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*Conjugate[coeff[\[Alpha], 3]]*Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*Conjugate[coeff[\[Alpha], 2]]*
        Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*Conjugate[coeff[\[Alpha], 2]]*Spinor[2, False, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Alpha], 2]] + 
          2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-Conjugate[coeff[\[Alpha], 2]] - 
          2*Conjugate[coeff[\[Alpha], 3]]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + I*Conjugate[coeff[\[Alpha], 1]]*
        PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       I*Conjugate[coeff[\[Alpha], 1]]*PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]] + Conjugate[coeff[\[Alpha], 1]]*
        PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       I*Conjugate[coeff[\[Alpha], 1]]*PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]}
 
nlRep4[\[Lambda]_String:"\[Lambda]", \[Psi]_String:"\[Lambda]", 
     \[Beta]_String:"\[Beta]"] := {Spinor[1, False, -1, \[Lambda]] -> 
      coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] - 
          2*coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[-coeff[\[Beta], 2] - 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 
          2*coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]] - 
       I*coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Beta], 2] - 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + coeff[\[Beta], 1]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 
          2*coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]] + 
       coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] - 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]] + I*coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - I*coeff[\[Beta], 1]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - coeff[\[Beta], 1]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] - 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 
          2*coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] + 4*coeff[\[Beta], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]] + I*coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]] + 
       coeff[-coeff[\[Beta], 1] + coeff[\[Beta], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-coeff[\[Beta], 1] - 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[\[Beta], 7]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 4*coeff[\[Beta], 6] + 
          coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 2*coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
          2*coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Beta], 1] - 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]] - 
       2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[\[Beta], 7]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-coeff[\[Beta], 1] - 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]] - 
       coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] - 4*coeff[\[Beta], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Beta], 1] - coeff[\[Beta], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 4*coeff[\[Beta], 6] + 
          coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 2*coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]] + 
       (2*I)*coeff[\[Beta], 7]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]] - 
       I*coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[coeff[\[Beta], 1] - coeff[\[Beta], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] - 4*coeff[\[Beta], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 4*coeff[\[Beta], 6] + 
          coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
          2*coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Beta], 1] - coeff[\[Beta], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]] + I*coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]] + 
       coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] - 4*coeff[\[Beta], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[\[Beta], 7]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 4*coeff[\[Beta], 6] + 
          coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       4*coeff[\[Beta], 6]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0, 0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]] - 4*coeff[\[Beta], 6]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1, 1}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       4*coeff[\[Beta], 6]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2, 2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]] - 4*coeff[\[Beta], 6]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3, 3}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       2*coeff[\[Beta], 8]*PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]] + (2*I)*coeff[\[Beta], 8]*
        PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]] + 4*coeff[\[Beta], 8]*PartialD[{0}, -1][
          Spinor[1, False, -1, \[Psi]]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[\[Beta], 8]*PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]] - 2*coeff[\[Beta], 8]*PartialD[{1}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       (4*I)*coeff[\[Beta], 8]*PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[\[Beta], 8]*
        PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]] + (2*I)*coeff[\[Beta], 8]*
        PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]] + 2*coeff[\[Beta], 8]*PartialD[{3}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[\[Beta], 8]*PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]], Spinor[2, False, -1, \[Lambda]] -> 
      -2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Beta], 1] - 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]] + I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]] + 2*coeff[\[Beta], 7]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] - coeff[\[Beta], 2]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] - 4*coeff[\[Beta], 5]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Beta], 1] + coeff[\[Beta], 2]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - coeff[\[Beta], 2]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] + 
          4*coeff[\[Beta], 5]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Beta], 1] - coeff[\[Beta], 2]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]] + 
       coeff[-coeff[\[Beta], 1] - 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - (2*I)*coeff[\[Beta], 7]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + I*coeff[\[Beta], 2]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Beta], 1] - coeff[\[Beta], 2]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] + 
          4*coeff[\[Beta], 5]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] + I*coeff[\[Beta], 2]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[\[Beta], 7]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 2*coeff[\[Beta], 7]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Beta], 1] - 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]] + I*coeff[coeff[\[Beta], 1] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]] + 2*coeff[2*coeff[\[Beta], 5] + coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[\[Beta], 2]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] + I*coeff[\[Beta], 2]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[coeff[\[Beta], 1] - coeff[\[Beta], 2]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] + 4*coeff[\[Beta], 5]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 4*coeff[\[Beta], 6]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0, 0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       4*coeff[\[Beta], 6]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1, 1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]] + 4*coeff[\[Beta], 6]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2, 2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       4*coeff[\[Beta], 6]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3, 3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]] + 
       coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]] - 
       coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - I*coeff[\[Beta], 1]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       2*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       4*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-coeff[\[Beta], 2] - 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Beta], 2] - 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       (4*I)*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       I*coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-coeff[\[Beta], 1] - coeff[\[Beta], 2] - 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]] + 
       coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Beta], 1] + coeff[\[Beta], 2] + 2*coeff[\[Beta], 7]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]] - 
       coeff[\[Beta], 1]*Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - I*coeff[\[Beta], 1]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       2*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[\[Beta], 8]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4]]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]] - 
       2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 4*coeff[\[Beta], 6] + 
          coeff[\[Beta], 8]]*PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]] - 2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
          coeff[\[Beta], 8]]*PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]] - 2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
          2*coeff[\[Beta], 8]]*PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
          2*coeff[\[Beta], 8]]*PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 4*coeff[\[Beta], 6] + 
          coeff[\[Beta], 8]]*PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]] + (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
          coeff[\[Beta], 8]]*PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]] + 2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
          2*coeff[\[Beta], 8]]*PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - coeff[\[Beta], 8]]*
        PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]] + 2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 
          4*coeff[\[Beta], 6] + coeff[\[Beta], 8]]*
        PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]] + (2*I)*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - 
          2*coeff[\[Beta], 8]]*PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Beta], 3] - coeff[\[Beta], 4] - coeff[\[Beta], 8]]*
        PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]] + 2*coeff[coeff[\[Beta], 3] + coeff[\[Beta], 4] + 
          4*coeff[\[Beta], 6] + coeff[\[Beta], 8]]*
        PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]], Spinor[1, True, -1, \[Lambda]] -> 
      2*coeff[Conjugate[coeff[\[Beta], 3]] + Conjugate[coeff[\[Beta], 4]] + 
          4*Conjugate[coeff[\[Beta], 6]] + Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]] + 
       (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
           coeff[\[Beta], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]] + 
       2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 4]] - 
          Conjugate[coeff[\[Beta], 8]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 4]] - 
          2*Conjugate[coeff[\[Beta], 8]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
           coeff[\[Beta], 4]] - 2*Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[Conjugate[coeff[\[Beta], 3]] + Conjugate[coeff[\[Beta], 4]] + 
          4*Conjugate[coeff[\[Beta], 6]] + Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
           coeff[\[Beta], 4]] - Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]] + 
       2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 4]] - 
          2*Conjugate[coeff[\[Beta], 8]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
           coeff[\[Beta], 4]] - Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[Conjugate[coeff[\[Beta], 3]] + Conjugate[coeff[\[Beta], 4]] + 
          4*Conjugate[coeff[\[Beta], 6]] + Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
           coeff[\[Beta], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]] + 
       (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
           coeff[\[Beta], 4]] - 2*Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 4]] - 
          Conjugate[coeff[\[Beta], 8]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[Conjugate[coeff[\[Beta], 3]] + Conjugate[coeff[\[Beta], 4]] + 
          4*Conjugate[coeff[\[Beta], 6]] + Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       4*Conjugate[coeff[\[Beta], 6]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0, 0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 4*Conjugate[coeff[\[Beta], 6]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1, 1}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       4*Conjugate[coeff[\[Beta], 6]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2, 2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 4*Conjugate[coeff[\[Beta], 6]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3, 3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       2*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] - (2*I)*Conjugate[coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 4*Conjugate[coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 2*Conjugate[coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*Conjugate[coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (4*I)*Conjugate[coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + (2*I)*Conjugate[coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*Conjugate[coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*Conjugate[coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*Conjugate[coeff[\[Beta], 8]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Beta], 1]] - 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[Conjugate[coeff[\[Beta], 1]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Beta], 2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Beta], 2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]] + 
          4*Conjugate[coeff[\[Beta], 5]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[2*Conjugate[coeff[\[Beta], 5]] + Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*Conjugate[coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       I*coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]] - 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       I*Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*Conjugate[coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       2*coeff[2*Conjugate[coeff[\[Beta], 5]] + Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-Conjugate[coeff[\[Beta], 1]] - 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[Conjugate[coeff[\[Beta], 1]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-Conjugate[coeff[\[Beta], 2]] - 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Beta], 2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] - 
          4*Conjugate[coeff[\[Beta], 5]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]] - 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       I*Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-Conjugate[coeff[\[Beta], 1]] - 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Beta], 1]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       I*coeff[Conjugate[coeff[\[Beta], 1]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[Conjugate[coeff[\[Beta], 1]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]] - 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       Conjugate[coeff[\[Beta], 1]]*PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] - I*Conjugate[coeff[\[Beta], 1]]*
        PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[2*Conjugate[coeff[\[Beta], 5]] + 
          Conjugate[coeff[\[Beta], 7]]]*PartialD[{0}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       2*Conjugate[coeff[\[Beta], 7]]*PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-Conjugate[coeff[\[Beta], 2]] - 2*Conjugate[coeff[\[Beta], 7]]]*
        PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[Conjugate[coeff[\[Beta], 2]] + 
          2*Conjugate[coeff[\[Beta], 7]]]*
        PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[Conjugate[coeff[\[Beta], 1]] + 
          Conjugate[coeff[\[Beta], 2]] - 4*Conjugate[coeff[\[Beta], 5]]]*
        PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]]]*
        PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[Conjugate[coeff[\[Beta], 2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[Conjugate[coeff[\[Beta], 2]] + 
          2*Conjugate[coeff[\[Beta], 7]]]*
        PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Beta], 1]] - 
          Conjugate[coeff[\[Beta], 2]]]*PartialD[{2}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] - 
          4*Conjugate[coeff[\[Beta], 5]]]*
        PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + Conjugate[coeff[\[Beta], 1]]*
        PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*Conjugate[coeff[\[Beta], 1]]*
        PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*Conjugate[coeff[\[Beta], 7]]*
        PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       2*coeff[2*Conjugate[coeff[\[Beta], 5]] + Conjugate[coeff[\[Beta], 7]]]*
        PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]], Spinor[2, True, -1, \[Lambda]] -> 
      -4*Conjugate[coeff[\[Beta], 6]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0, 0}, -1][
          Spinor[2, True, -1, \[Psi]]] + 4*Conjugate[coeff[\[Beta], 6]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1, 1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       4*Conjugate[coeff[\[Beta], 6]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2, 2}, -1][
          Spinor[2, True, -1, \[Psi]]] + 4*Conjugate[coeff[\[Beta], 6]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3, 3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       4*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       2*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       2*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (4*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*Conjugate[coeff[\[Beta], 8]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
           coeff[\[Beta], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
           coeff[\[Beta], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[Conjugate[coeff[\[Beta], 3]] + Conjugate[coeff[\[Beta], 4]] + 
          4*Conjugate[coeff[\[Beta], 6]] + Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*coeff[Conjugate[coeff[\[Beta], 3]] - 
          Conjugate[coeff[\[Beta], 4]] - Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*coeff[Conjugate[coeff[\[Beta], 3]] - 
          Conjugate[coeff[\[Beta], 4]] - 2*Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
           coeff[\[Beta], 4]] - 2*Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[Conjugate[coeff[\[Beta], 3]] + Conjugate[coeff[\[Beta], 4]] + 
          4*Conjugate[coeff[\[Beta], 6]] + Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - 
          Conjugate[coeff[\[Beta], 4]] - Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[Conjugate[coeff[\[Beta], 3]] - 
          Conjugate[coeff[\[Beta], 4]] - 2*Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
           coeff[\[Beta], 4]] - Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[Conjugate[coeff[\[Beta], 3]] + 
          Conjugate[coeff[\[Beta], 4]] + 4*Conjugate[coeff[\[Beta], 6]] + 
          Conjugate[coeff[\[Beta], 8]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[
           coeff[\[Beta], 4]] - 2*Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[Conjugate[coeff[\[Beta], 3]] - Conjugate[coeff[\[Beta], 4]] - 
          Conjugate[coeff[\[Beta], 8]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       2*coeff[Conjugate[coeff[\[Beta], 3]] + Conjugate[coeff[\[Beta], 4]] + 
          4*Conjugate[coeff[\[Beta], 6]] + Conjugate[coeff[\[Beta], 8]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - Conjugate[coeff[\[Beta], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       2*coeff[2*Conjugate[coeff[\[Beta], 5]] + Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*Conjugate[coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-Conjugate[coeff[\[Beta], 1]] - 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Beta], 1]] - 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]] + 
          4*Conjugate[coeff[\[Beta], 5]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Beta], 2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Beta], 2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[Conjugate[coeff[\[Beta], 1]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Beta], 1]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]] + 
          4*Conjugate[coeff[\[Beta], 5]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Beta], 2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[Conjugate[coeff[\[Beta], 2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*Conjugate[coeff[\[Beta], 2]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       2*Conjugate[coeff[\[Beta], 7]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       2*coeff[2*Conjugate[coeff[\[Beta], 5]] + Conjugate[coeff[\[Beta], 7]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*Conjugate[coeff[\[Beta], 1]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-Conjugate[coeff[\[Beta], 1]] - 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Beta], 1]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       I*Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*Conjugate[coeff[\[Beta], 2]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] + 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-Conjugate[coeff[\[Beta], 1]] - Conjugate[coeff[\[Beta], 2]] - 
          2*Conjugate[coeff[\[Beta], 7]]]*Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Beta], 1]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Beta], 1]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]] - 
          4*Conjugate[coeff[\[Beta], 5]]]*
        PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[Conjugate[coeff[\[Beta], 1]] - 
          Conjugate[coeff[\[Beta], 2]]]*PartialD[{0}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Beta], 2]] - 2*Conjugate[coeff[\[Beta], 7]]]*
        PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[Conjugate[coeff[\[Beta], 2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[2*Conjugate[coeff[\[Beta], 5]] + Conjugate[coeff[\[Beta], 7]]]*
        PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*Conjugate[coeff[\[Beta], 7]]*
        PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - Conjugate[coeff[\[Beta], 1]]*
        PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - Conjugate[coeff[\[Beta], 1]]*
        PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + (2*I)*Conjugate[coeff[\[Beta], 7]]*
        PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[2*Conjugate[coeff[\[Beta], 5]] + 
          Conjugate[coeff[\[Beta], 7]]]*PartialD[{2}, -1][
          Spinor[1, False, -1, \[Psi]]]**Spinor[2, False, -1, \[Psi]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*Conjugate[coeff[\[Beta], 1]]*PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + I*Conjugate[coeff[\[Beta], 1]]*
        PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-Conjugate[coeff[\[Beta], 1]] + Conjugate[coeff[\[Beta], 2]]]*
        PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Beta], 1]] - 
          Conjugate[coeff[\[Beta], 2]] + 4*Conjugate[coeff[\[Beta], 5]]]*
        PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Beta], 2]] - 
          2*Conjugate[coeff[\[Beta], 7]]]*
        PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[Conjugate[coeff[\[Beta], 2]] + 2*Conjugate[coeff[\[Beta], 7]]]*
        PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]}
 
nlRep6[\[Lambda]_String:"\[Lambda]", \[Psi]_String:"\[Lambda]", 
     \[Gamma]_String:"\[Gamma]"] := {Spinor[1, False, -1, \[Lambda]] -> 
      (-I)*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 
          2*coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 
          2*coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 
          2*coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 
          2*coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 
          2*coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 
          2*coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
          coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       2*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + 
          coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 3] - 
          coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 2*coeff[\[Gamma], 3] + 
          2*coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4] - 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (4*I)*coeff[\[Gamma], 5]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - (4*I)*coeff[\[Gamma], 5]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
          coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + 
          coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 3] - 
          coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 4*coeff[\[Gamma], 5]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (4*I)*coeff[\[Gamma], 5]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 3] - 
          coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + 
          coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + coeff[\[Gamma], 3] + 
          coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4] - 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 3] - 
          coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + 
          coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
          coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]], Spinor[2, False, -1, \[Lambda]] -> 
      I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 2*coeff[\[Gamma], 3] + 
          2*coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4] - 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 2*coeff[\[Gamma], 3] + 
          2*coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - (4*I)*coeff[\[Gamma], 5]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (4*I)*coeff[\[Gamma], 5]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       2*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       4*coeff[\[Gamma], 5]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - (4*I)*coeff[\[Gamma], 5]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 2*coeff[\[Gamma], 3] + 
          2*coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4] + 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] - 2*coeff[\[Gamma], 3] + 
          2*coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4] - 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
          coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 3] - 
          coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + 
          coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 
          2*coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
          coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       2*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + 
          coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 4*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       2*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 
          2*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 3] - 
          coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
          coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          2*coeff[\[Gamma], 3] + 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 
          2*coeff[\[Gamma], 3] - 2*coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2] + 2*coeff[\[Gamma], 3] - 
          2*coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*coeff[coeff[\[Gamma], 3] - coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[coeff[\[Gamma], 2] - coeff[\[Gamma], 3] + 
          coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 3] - 
          coeff[\[Gamma], 4]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       I*coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-coeff[\[Gamma], 1] + coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[coeff[\[Gamma], 1] - coeff[\[Gamma], 2]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] - 
          4*coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*coeff[coeff[\[Gamma], 3] + coeff[\[Gamma], 4]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[coeff[\[Gamma], 1] + coeff[\[Gamma], 2] + 
          coeff[\[Gamma], 3] + coeff[\[Gamma], 4] - 2*coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, False, -1, \[Psi]]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]], Spinor[1, True, -1, \[Lambda]] -> 
      (-I)*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[
           coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] + 
          2*Conjugate[coeff[\[Gamma], 3]] - 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] + 
          2*Conjugate[coeff[\[Gamma], 3]] - 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
           coeff[\[Gamma], 2]] + Conjugate[coeff[\[Gamma], 3]] + 
          Conjugate[coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 2]] - Conjugate[
           coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]] - 
          2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] + 
          2*Conjugate[coeff[\[Gamma], 3]] - 2*Conjugate[coeff[\[Gamma], 4]] + 
          4*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] - 
          2*Conjugate[coeff[\[Gamma], 3]] + 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
           coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[
           coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
            2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
            2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] - 4*Conjugate[coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] + (4*I)*Conjugate[coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
            2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
            2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]] - 
          2*Conjugate[coeff[\[Gamma], 3]] + 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]] - 
          2*Conjugate[coeff[\[Gamma], 3]] + 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
           coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] - 
          2*Conjugate[coeff[\[Gamma], 3]] + 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] + 
          2*Conjugate[coeff[\[Gamma], 3]] - 2*Conjugate[coeff[\[Gamma], 4]] + 
          4*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 2]] - Conjugate[
           coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]] - 
          2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
           coeff[\[Gamma], 2]] + Conjugate[coeff[\[Gamma], 3]] + 
          Conjugate[coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
            2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (4*I)*Conjugate[coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]] - 
          2*Conjugate[coeff[\[Gamma], 3]] + 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]] - 
          2*Conjugate[coeff[\[Gamma], 3]] + 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] - 
          Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] - 
          2*Conjugate[coeff[\[Gamma], 3]] + 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
           coeff[\[Gamma], 2]] + Conjugate[coeff[\[Gamma], 3]] + 
          Conjugate[coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*coeff[Conjugate[coeff[\[Gamma], 2]] - 
          Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]] - 
          2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       2*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
            3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + 
          Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + 
          Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]] - 
          2*Conjugate[coeff[\[Gamma], 3]] + 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       2*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[Conjugate[coeff[\[Gamma], 3]] - 
          Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       2*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 2]] - Conjugate[
           coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]] - 
          2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*coeff[Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]] + Conjugate[coeff[\[Gamma], 3]] + 
          Conjugate[coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*coeff[Conjugate[coeff[\[Gamma], 3]] + 
          Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (4*I)*Conjugate[coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]], Spinor[2, True, -1, \[Lambda]] -> 
      (-4*I)*Conjugate[coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
            2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] + 
          4*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] - 
          2*Conjugate[coeff[\[Gamma], 3]] + 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] - 
          2*Conjugate[coeff[\[Gamma], 3]] + 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]] - 
          2*Conjugate[coeff[\[Gamma], 3]] + 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
           coeff[\[Gamma], 2]] + Conjugate[coeff[\[Gamma], 3]] + 
          Conjugate[coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       2*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
            3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[Conjugate[coeff[\[Gamma], 2]] - Conjugate[coeff[\[Gamma], 
            3]] + Conjugate[coeff[\[Gamma], 4]] - 
          2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] + 
          2*Conjugate[coeff[\[Gamma], 3]] - 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]] + 
          2*Conjugate[coeff[\[Gamma], 3]] - 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]] + 
          2*Conjugate[coeff[\[Gamma], 3]] - 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]] - 
          2*Conjugate[coeff[\[Gamma], 3]] + 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[1, True, -1, \[Psi]]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 2]] - Conjugate[
           coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]] - 
          2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] + 
          2*Conjugate[coeff[\[Gamma], 3]] - 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
           coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       2*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
            2]] + Conjugate[coeff[\[Gamma], 3]] + Conjugate[
           coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**PartialD[{3}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]] + 
       2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       2*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] + (4*I)*Conjugate[coeff[\[Gamma], 5]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       2*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
            2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]] - 
          4*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
         Spinor[2, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, False, -1, 
           \[Psi]]]**Spinor[1, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[1, True, -1, \[Psi]]]**Spinor[2, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**Spinor[2, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[2, False, -1, \[Psi]]]**
         Spinor[1, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, 
           \[Psi]]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] + 
          2*Conjugate[coeff[\[Gamma], 3]] - 2*Conjugate[coeff[\[Gamma], 4]] + 
          4*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]] + 
          2*Conjugate[coeff[\[Gamma], 3]] - 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
           coeff[\[Gamma], 2]] + Conjugate[coeff[\[Gamma], 3]] + 
          Conjugate[coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] + 
          2*Conjugate[coeff[\[Gamma], 3]] - 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*coeff[Conjugate[coeff[\[Gamma], 3]] - 
          Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{0}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + 
          Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 2]] - Conjugate[
           coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]] - 
          2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + 
          Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       4*Conjugate[coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 
            2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{1}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + 2*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] - 
       (4*I)*Conjugate[coeff[\[Gamma], 5]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{2}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]] - 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{2}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{1}, -1][Spinor[2, True, -1, \[Psi]]] + 
       coeff[-Conjugate[coeff[\[Gamma], 1]] + Conjugate[coeff[\[Gamma], 2]] + 
          2*Conjugate[coeff[\[Gamma], 3]] - 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][
          Spinor[2, True, -1, \[Psi]]]**PartialD[{2}, -1][
          Spinor[2, True, -1, \[Psi]]] - 
       I*coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 
            2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]] + 4*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][
          Spinor[2, True, -1, \[Psi]]]**PartialD[{3}, -1][
          Spinor[2, True, -1, \[Psi]]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] + 
          2*Conjugate[coeff[\[Gamma], 3]] - 2*Conjugate[coeff[\[Gamma], 4]] + 
          4*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]]**PartialD[{3}, -1][Spinor[2, True, -1, \[Psi]]] + 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*coeff[Conjugate[coeff[\[Gamma], 2]] - 
          Conjugate[coeff[\[Gamma], 3]] + Conjugate[coeff[\[Gamma], 4]] - 
          2*Conjugate[coeff[\[Gamma], 5]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]] + I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       coeff[Conjugate[coeff[\[Gamma], 1]] - Conjugate[coeff[\[Gamma], 2]] + 
          2*Conjugate[coeff[\[Gamma], 3]] - 2*Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{0}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + Conjugate[
           coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - 2*coeff[Conjugate[coeff[\[Gamma], 3]] - 
          Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] - I*coeff[Conjugate[coeff[\[Gamma], 1]] - 
          Conjugate[coeff[\[Gamma], 2]] + 2*Conjugate[coeff[\[Gamma], 3]] - 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{1}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] + 
       2*coeff[Conjugate[coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{1}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*coeff[Conjugate[coeff[\[Gamma], 3]] + 
          Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{2}, -1][Spinor[2, True, -1, 
           \[Psi]]] + coeff[-Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]] - 2*Conjugate[coeff[\[Gamma], 3]] + 
          2*Conjugate[coeff[\[Gamma], 4]]]*Spinor[1, False, -1, \[Psi]]**
         PartialD[{3}, -1][Spinor[1, False, -1, \[Psi]]]**
         Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, \[Psi]]**
         PartialD[{2}, -1][Spinor[1, True, -1, \[Psi]]]**
         PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]] - 
       (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + Conjugate[
           coeff[\[Gamma], 3]] - Conjugate[coeff[\[Gamma], 4]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{0}, -1][Spinor[2, True, -1, 
           \[Psi]]] - (2*I)*coeff[Conjugate[coeff[\[Gamma], 1]] + 
          Conjugate[coeff[\[Gamma], 2]] + Conjugate[coeff[\[Gamma], 3]] + 
          Conjugate[coeff[\[Gamma], 4]] - 2*Conjugate[coeff[\[Gamma], 5]]]*
        Spinor[1, False, -1, \[Psi]]**PartialD[{3}, -1][Spinor[1, False, -1, 
           \[Psi]]]**Spinor[2, False, -1, \[Psi]]**Spinor[1, True, -1, 
          \[Psi]]**PartialD[{3}, -1][Spinor[1, True, -1, \[Psi]]]**
         Spinor[2, True, -1, \[Psi]]**PartialD[{3}, -1][Spinor[2, True, -1, 
           \[Psi]]]}

